Multiple Treatments Causal Effects Estimation with Task Embeddings and Balanced Representation Learning

The simultaneous application of multiple treatments is increasingly common in many fields, such as healthcare and marketing. In such scenarios, it is important to estimate the single treatment effects and the interaction treatment effects that arise from treatment combinations. Previous studies have proposed using independent outcome networks with subnetworks for interactions, or combining task embedding networks that capture treatment similarity with variational autoencoders. However, these methods suffer from a lack of parameter sharing among related treatments, or from estimating unnecessary latent variables that reduce causal effect estimation accuracy. To address these issues, we propose a novel deep learning framework that incorporates a task embedding network and a representation learning network with the balancing penalty. The task embedding network enables parameter sharing across related treatment patterns by capturing treatment-effect-related similarities among treatment patterns. The representation learning network with the balancing penalty learns representations nonparametrically from observed covariates while reducing discrepancies in representation distributions across different treatment patterns. This process reduces estimation error associated with selection bias and reduces the risk of model misspecification. Simulation studies demonstrate that the proposed method outperforms existing baselines, and application to real-world marketing datasets confirms the practical implications and utility of our framework.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Yuki Murakami, Takumi Hattori, Kohsuke Kubota

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# CISI-Net: Simulation Experiments (Supplementary Code)

This package contains the code to reproduce the simulation experiments for
CISI-Net and the compared baselines (NCoRE, TARNet / CFR-WASS, TECE-VAE,
H-Learner) under multiple binary treatments.

Each run script generates a synthetic dataset (scenario 1, 2 or 3), trains
the corresponding model, and reports the **estimated Average Single Effects
(ASE) and Average Interaction Effects (AIE), the true effects, and the
absolute estimation errors**.

## Folder Structure

```
.
├── README.md
└── src/
    ├── models/
    │   ├── cisi_net.py        # CISI-Net model definition
    │   ├── tarnet_cfr.py      # TARNet / CFR-WASS (multi-treatment) model definition
    │   ├── tece_vae.py        # TECE-VAE model definition
    │   ├── ncore.py           # NCoRE model definition + balanced-batch utilities
    │   └── h_learner.py       # H-Learner (hypernetwork learner) model definition
    ├── data/
    │   └── synthetic.py       # data generators for scenarios 1, 2 and 3
    ├── run_simulation_cisinet.py      # main script: CISI-Net
    ├── run_simulation_tarnet_cfr.py   # main script: TARNet / CFR-WASS
    ├── run_simulation_ncore.py        # main script: NCoRE
    ├── run_simulation_tecevae.py      # main script: TECE-VAE
    ├── run_simulation_hlearner.py     # main script: H-Learner
    └── evaluate.py            # shared evaluation utilities (ASE / AIE)
```

## Requirements

| Package                | Version (tested)            |
|------------------------|-----------------------------|
| Python                 | >= 3.10                     |
| TensorFlow             | >= 2.15                     |
| NumPy                  | >= 1.26                     |
| pandas                 | >= 2.0                      |
| scipy                  | >= 1.11                     |
| tensorflow-probability | matching the TF release (TECE-VAE only) |
| scikit-learn           | >= 1.3                      |

A GPU is recommended but not required.

## Example Commands

Run CISI-Net on simulation scenario 1 with three data seeds:

```bash
cd src
python run_simulation_cisinet.py --scenario 1 --seeds 0 1 2
```

The script prints, for each seed, a table of the estimated effect, the true
effect, and the absolute error for ASE(1)–ASE(3) and AIE(12), AIE(13),
AIE(23), AIE(123), followed by the mean/std summary over seeds. The printed
title is tagged `cisinet_w_bp` (`cisinet_wo_bp` when
`--no-balancing-penalty` is given).

The baselines are run in the same way:

```bash
python run_simulation_ncore.py      --scenario 1 --seeds 0 1 2
python run_simulation_tarnet_cfr.py --scenario 1 --seeds 0 1 2   # TARNet
python run_simulation_tarnet_cfr.py --scenario 1 --seeds 0 1 2 --wass-weight 0.1   # CFR-WASS
python run_simulation_tecevae.py    --scenario 1 --seeds 0 1 2
python run_simulation_hlearner.py   --scenario 1 --seeds 0 1 2
```

## Command-Line Options (`run_simulation_cisinet.py`)

### Data generation

| Option | Default | Description |
|---|---|---|
| `--scenario {1,2,3}` | `1` | Data-generating scenario. 1: all true covariates observed; 2: latent covariates, only proxies observed; 3: no true interaction effects. |
| `--n-samples` | `50000` | Number of samples N. |
| `--alpha` | `-1.0` | Intercept of the treatment-assignment logit. |
| `--lambda1` | `1.0` | Coefficient of indicator H1 in the treatment assignment. |
| `--lambda2` | `1.2` | Coefficient of indicator H2 in the treatment assignment. |
| `--latent-dim` | `10` | Latent dimension of the data-generating process (scenario 2 only). |
| `--beta-t1` / `--beta-t2` / `--beta-t3` | `1.0` / `1.2` / `0.8` | Base single-treatment effects. |
| `--beta-t12` / `--beta-t13` / `--beta-t23` / `--beta-t123` | `1.0` / `-0.5` / `0.1` / `0.7` | Base interaction effects. |
| `--seeds` | `0` | One or more data-generation seeds; the experiment is repeated for each. |

### Train/test split

| Option | Default | Description |
|---|---|---|
| `--test-size` | `0.30` | Test fraction. |
| `--split-random-state` | `0` | Random state of the stratified train/test split. |

### Training

| Option | Default | Description |
|---|---|---|
| `--epochs` | `20` | Training epochs. |
| `--batch-size` | `256` | Batch size. |
| `--lr` | `1e-4` | Adam learning rate. |

### CISI-Net model

| Option | Default | Description |
|---|---|---|
| `--balancing-penalty` / `--no-balancing-penalty` | enabled | Use the Wasserstein balancing penalty. The output file name is tagged `cisinet_w_bp` / `cisinet_wo_bp` accordingly. |
| `--waas-weight` | `0.1` | Weight of the balancing penalty. |
| `--waas-lambda` | `1.0` | Sinkhorn regularization strength. |
| `--waas-its` | `10` | Sinkhorn iterations. |
| `--waas-sq` / `--no-waas-sq` | enabled | Use the squared distance matrix inside the Sinkhorn computation. |
| `--waas-backprop-t` / `--no-waas-backprop-t` | enabled | Backpropagate through the transport plan. |
| `--y-loss-type {mse,log_likelihood}` | `mse` | Outcome loss type. |
| `--decay` | `1e-3` | L2 kernel-regularizer coefficient. |
| `--out-layer-num` | `2` | Hidden layers of the outcome prediction network. |
| `--out-hidden-dim` | `200` | Hidden units of the outcome prediction network. |
| `--rep-normalization-type {bn,divide,none}` | `bn` | Normalization applied to the representation. |
| `--rep-out-dim` | `100` | Output dimension of the representation network. |
| `--rep-layer-num` | `3` | Hidden layers of the representation network. |
| `--rep-hidden-dim` | `200` | Hidden units of the representation network. |
| `--task-embedding` / `--no-task-embedding` | enabled | Use the task embedding network; when disabled the raw treatment vector is fed to the outcome head. |
| `--embed-output` | `5` | Dimension of the task embedding. |
| `--embed-layer-num` | `2` | Hidden layers of the task embedding network. |
| `--embed-layer-units-num` | `200` | Hidden units of the task embedding network. |

## Command-Line Options (`run_simulation_hlearner.py`)

The data-generation, train/test-split and training groups are identical to
`run_simulation_cisinet.py`, except that the learning rate defaults to the
value reported by the H-Learner paper.

| Option | Default | Description |
|---|---|---|
| `--lr` | `0.005` | Adam learning rate (the value reported by the H-Learner paper). |
| `--embedding-dim` | `32` | Dimension of the treatment and outcome embeddings. |
| `--hyper-hidden` | `100 100` | Hidden widths of the hypernetwork. |
| `--target-hidden` | `64 64` | Hidden widths of the generated target learner. Not specified by the H-Learner paper; an explicit implementation choice. |
| `--embedding-hidden` | (empty) | Hidden widths inside each embedding; empty keeps the paper's linear treatment / outcome embedding. |
| `--l2-weight` | `0.0` | L2 coefficient of the embedding and hypernetwork layers. |
| `--activation` | `relu` | Hidden activation of the hypernetwork and target learner. |

## Output Format

For every seed the script prints a table such as:

```
=== cisinet_w_bp | scenario 1 | seed 0 ===
          estimated    true  abs_error
ASE(1)       1.0123  1.0021     0.0102
ASE(2)       1.2045  1.1987     0.0058
...
AIE(123)     0.7110  0.7042     0.0068
```

After all seeds finish, the mean/std over seeds of the estimated effects,
true effects and absolute errors is printed.

## License

This code is released under the MIT License (see `LICENSE`).


==> anc/src/data/__init__.py <==
"""Synthetic data generators."""


==> anc/src/data/synthetic.py <==
#type: ignore
import numpy as np
import pandas as pd
from itertools import product


def create_data_scenario1(N, intervention_effects=None, alpha=0, seed=1,  is_nonlinear=False, lambdas = [0, 0]):

    np.random.seed(seed)
    n = N

    cn = np.random.uniform(-1, 1, size=(n, 15))
    X_normal = np.random.normal(loc=cn, scale=1, size=(n, 15))
    X_uniform = np.random.uniform(-1, 1, size=(n, 15))

    df = pd.DataFrame(
        np.hstack([X_normal, X_uniform]),
        columns=[f"Xn{i}" for i in range(1, 15 + 1)]
        + [f"Xu{i}" for i in range(1, 15 + 1)]
    )

    def logistic(x):
        return 1 / (1 + np.exp(-x))

    eps = 1e-8
    X = np.hstack([X_normal, X_uniform,])
    W = np.random.uniform(-0.5, 0.5, size=(3, X.shape[1]))

    H1 = (X[:,0]+X[:,1] >  1.0).astype(int)
    H2 = (X[:,2]-X[:,3] <  -0.5).astype(int)

    z1 = X @ W[0] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p1 = np.clip(logistic(z1), eps, 1-eps)
    T1 = (np.random.rand(n) < p1).astype(int)
    df["T1"] = T1.reshape(-1)

    z2 = X @ W[1] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p2 = np.clip(logistic(z2), eps, 1-eps)
    T2 = (np.random.rand(n) < p2).astype(int)
    df["T2"] = T2.reshape(-1)

    z3 = X @ W[2] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p3 = np.clip(logistic(z3), eps, 1-eps)
    T3 = (np.random.rand(n) < p3).astype(int)
    df["T3"] = T3.reshape(-1)

    default_effects = {
        "beta_0": 2.0,
        "beta_T1": 1.0,
        "beta_T2": 1.2,
        "beta_T3": 0.8,
        "beta_T12": 1.0,
        "beta_T13": -0.5,
        "beta_T23": 0.1,
        "beta_T123": 0.7,
    }

    if intervention_effects is not None:
        default_effects.update(intervention_effects)

    xn_1 = X_normal[:, 0]
    xn_2 = X_normal[:, 1]
    xn_3 = X_normal[:, 2]
    xn_4 = X_uniform[:, 0]
    xn_5 = X_uniform[:, 1]
    xn_6 = X_uniform[:, 2]
    xn_7 = X_uniform[:, 3]
    causal_effects_dict = {
        "beta_T1": default_effects["beta_T1"] * (1 + xn_1),
        "beta_T2": default_effects["beta_T2"] * (1 + xn_2),
        "beta_T3": default_effects["beta_T3"] * (1 + xn_3),
        "beta_T12": default_effects["beta_T12"] * (0.5 + xn_4),
        "beta_T13": default_effects["beta_T13"] * (-0.1 + xn_5),
        "beta_T23": default_effects["beta_T23"] * (0.1 + xn_6),
        "beta_T123": default_effects["beta_T123"] * (1 + xn_7),
    }


    w = np.random.uniform(-1, 1, size=30)
    y_true = (
        default_effects["beta_0"]
        + X @ w
        + causal_effects_dict["beta_T1"] * df["T1"]
        + causal_effects_dict["beta_T2"] * df["T2"]
        + causal_effects_dict["beta_T3"] * df["T3"]
        + causal_effects_dict["beta_T12"] * (df["T1"]*df["T2"])
        + causal_effects_dict["beta_T13"] * (df["T1"]*df["T3"])
        + causal_effects_dict["beta_T23"] * (df["T2"]*df["T3"])
        + causal_effects_dict["beta_T123"] * (df["T1"]*df["T2"]*df["T3"])
        )

    noise = np.random.normal(0, 1, size=n)
    Y = y_true + noise
    df["Y"] = Y

    all_combinations = list(product([0, 1], repeat=3))
    outcome_dict = {}
    for comb in all_combinations:
        t1, t2, t3 = comb

        interaction_term = (
            causal_effects_dict["beta_T1"] * t1
            + causal_effects_dict["beta_T2"] * t2
            + causal_effects_dict["beta_T3"] * t3
            + causal_effects_dict["beta_T12"] * (t1 * t2)
            + causal_effects_dict["beta_T13"] * (t1 * t3)
            + causal_effects_dict["beta_T23"] * (t2 * t3)
            + causal_effects_dict["beta_T123"] * (t1 * t2 * t3)
        )

        if np.isscalar(interaction_term):
            y_potential = np.full(n, interaction_term, dtype=np.float32)
        else:
            y_potential = interaction_term

        outcome_dict[str(comb)] = y_potential
    true_ite_dict = {}
    base_outcome = outcome_dict["(0, 0, 0)"]
    for comb_str, y_potential in outcome_dict.items():
        if comb_str == "(0, 0, 0)":
            continue
        true_ite_dict[comb_str] = y_potential - base_outcome  # shape: (n,)
    return df, true_ite_dict, causal_effects_dict

def create_data_scenario2(N, z_dim=10, intervention_effects=None, alpha=0, seed=1, is_nonlinear=False, lambdas = [0, 0]):
    np.random.seed(seed)
    n = N

    def logistic(x):
        return 1 / (1 + np.exp(-x))

    Z = np.random.normal(loc=0, scale=1, size=(n, z_dim))

    w_n = np.random.uniform(-1,1, size=(z_dim, 10))
    X_normal = np.random.normal(loc=np.dot(Z, w_n), scale=1, size=(n, 10))

    w_u = np.random.uniform(-1, 1, size=(z_dim, 10))
    X_uniform = np.random.normal(loc=np.dot(Z, w_u), scale=5, size=(n, 10))

    w_b = np.random.uniform(-1, 1, size=(z_dim, 10))
    X_binary_cols = []
    for i in range(10):
      prob = logistic(np.dot(Z, w_b)[:, i])

      X_binary_col = (np.random.rand(n) < prob).astype(int)

      X_binary_cols.append(X_binary_col.reshape(-1, 1))
    X_binary = np.hstack(X_binary_cols)

    df = pd.DataFrame(np.hstack([X_binary, X_normal, X_uniform]),
                      columns=[f"Xb{i}" for i in range(1, 10 + 1)] +
                              [f"Xn{i}" for i in range(1, 10 + 1)] +
                              [f"Xu{i}" for i in range(1, 10 + 1)]
                      )

    eps = 1e-8
    X = np.hstack([X_normal, X_uniform,])

    W = np.random.uniform(-0.5, 0.5, size=(3, z_dim))

    H1 = (Z[:, 0]+Z[:, 1] > 1.0).astype(int)
    H2 = (Z[:, 2]+Z[:, 3] < -0.5).astype(int)

    z1 = Z @ W[0] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p1 = np.clip(logistic(z1), eps, 1-eps)
    T1 = (np.random.rand(n) < p1).astype(int)
    df["T1"] = T1.reshape(-1)

    z2 = Z @ W[1] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p2 = np.clip(logistic(z2), eps, 1-eps)
    T2 = (np.random.rand(n) < p2).astype(int)
    df["T2"] = T2.reshape(-1)

    z3 = Z @ W[2] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p3 = np.clip(logistic(z3), eps, 1-eps)
    T3 = (np.random.rand(n) < p3).astype(int)
    df["T3"] = T3.reshape(-1)

    default_effects = {
        "beta_0": 2.0,
        "beta_T1": 1.0,
        "beta_T2": 1.2,
        "beta_T3": 0.8,
        "beta_T12": 1.0,
        "beta_T13": -0.5,
        "beta_T23": 0.1,
        "beta_T123": 0.7,
    }

    if intervention_effects is not None:
        default_effects.update(intervention_effects)

    xn_1 = Z[:, 0]
    xn_2 = Z[:, 1]
    xn_3 = Z[:, 2]
    xn_4 = Z[:, 3]
    xn_5 = Z[:, 4]
    xn_6 = Z[:, 5]
    xn_7 = Z[:, 6]

    zero_vec = np.zeros_like(xn_1)
    causal_effects_dict = {
        "beta_T1": default_effects["beta_T1"] * (1 + xn_1),
        "beta_T2": default_effects["beta_T2"] * (1 + xn_2),
        "beta_T3": default_effects["beta_T3"] * (1 + xn_3),
        "beta_T12": default_effects["beta_T12"] * (0.5 + xn_4),
        "beta_T13": default_effects["beta_T13"] * (-0.1 + xn_5),
        "beta_T23": default_effects["beta_T23"] * (0.1 + xn_6),
        "beta_T123": default_effects["beta_T123"] * (1 + xn_7),
    }

    w = np.random.uniform(-1, 1, size=z_dim)
    y_true = (
        default_effects["beta_0"]
        + Z @ w
        + causal_effects_dict["beta_T1"] * df["T1"]
        + causal_effects_dict["beta_T2"] * df["T2"]
        + causal_effects_dict["beta_T3"] * df["T3"]
        + causal_effects_dict["beta_T12"] * (df["T1"]*df["T2"])
        + causal_effects_dict["beta_T13"] * (df["T1"]*df["T3"])
        + causal_effects_dict["beta_T23"] * (df["T2"]*df["T3"])
        + causal_effects_dict["beta_T123"] * (df["T1"]*df["T2"]*df["T3"])
        )

    noise = np.random.normal(0, 1, size=n)
    Y = y_true + noise
    df["Y"] = Y

    all_combinations = list(product([0, 1], repeat=3))
    outcome_dict = {}
    for comb in all_combinations:
        t1, t2, t3 = comb

        interaction_term = (
            causal_effects_dict["beta_T1"] * t1
            + causal_effects_dict["beta_T2"] * t2
            + causal_effects_dict["beta_T3"] * t3
            + causal_effects_dict["beta_T12"] * (t1 * t2)
            + causal_effects_dict["beta_T13"] * (t1 * t3)
            + causal_effects_dict["beta_T23"] * (t2 * t3)
            + causal_effects_dict["beta_T123"] * (t1 * t2 * t3)
        )

        if np.isscalar(interaction_term):
            y_potential = np.full(n, interaction_term, dtype=np.float32)
        else:
            y_potential = interaction_term

        outcome_dict[str(comb)] = y_potential
    true_ite_dict = {}
    base_outcome = outcome_dict["(0, 0, 0)"]
    for comb_str, y_potential in outcome_dict.items():
        if comb_str == "(0, 0, 0)":
            continue
        true_ite_dict[comb_str] = y_potential - base_outcome  # shape: (n,)
    return df, true_ite_dict, causal_effects_dict



def create_data_scenario3(N, intervention_effects=None, alpha=0, seed=1,  is_nonlinear=False, lambdas = [0, 0]):

    np.random.seed(seed)
    n = N

    cn = np.random.uniform(-1, 1, size=(n, 15))
    X_normal = np.random.normal(loc=cn, scale=1, size=(n, 15))
    X_uniform = np.random.uniform(-1, 1, size=(n, 15))

    df = pd.DataFrame(
        np.hstack([X_normal, X_uniform]),
        columns=[f"Xn{i}" for i in range(1, 15 + 1)]
        + [f"Xu{i}" for i in range(1, 15 + 1)]
    )

    def logistic(x):
        return 1 / (1 + np.exp(-x))

    eps = 1e-8
    X = np.hstack([X_normal, X_uniform,])
    W = np.random.uniform(-0.5, 0.5, size=(3, X.shape[1]))

    H1 = (X[:,0]+X[:,1] >  1.0).astype(int)
    H2 = (X[:,2]-X[:,3] <  -0.5).astype(int)

    z1 = X @ W[0] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p1 = np.clip(logistic(z1), eps, 1-eps)
    T1 = (np.random.rand(n) < p1).astype(int)
    df["T1"] = T1.reshape(-1)

    z2 = X @ W[1] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p2 = np.clip(logistic(z2), eps, 1-eps)
    T2 = (np.random.rand(n) < p2).astype(int)
    df["T2"] = T2.reshape(-1)

    z3 = X @ W[2] + alpha - lambdas[0]*H1 - lambdas[1]*H2
    p3 = np.clip(logistic(z3), eps, 1-eps)
    T3 = (np.random.rand(n) < p3).astype(int)
    df["T3"] = T3.reshape(-1)

    default_effects = {
        "beta_0": 2.0,
        "beta_T1": 1.0,
        "beta_T2": 1.2,
        "beta_T3": 0.8,
        "beta_T12": 1.0,
        "beta_T13": -0.5,
        "beta_T23": 0.1,
        "beta_T123": 0.7,
    }

    if intervention_effects is not None:
        default_effects.update(intervention_effects)

    xn_1 = X_normal[:, 0]
    xn_2 = X_normal[:, 1]
    xn_3 = X_normal[:, 2]
    xn_4 = X_uniform[:, 0]
    xn_5 = X_uniform[:, 1]
    xn_6 = X_uniform[:, 2]
    xn_7 = X_uniform[:, 3]

    causal_effects_dict = {
        "beta_T1": default_effects["beta_T1"] * (1 + xn_1),
        "beta_T2": default_effects["beta_T2"] * (1 + xn_2),
        "beta_T3": default_effects["beta_T3"] * (1 + xn_3),
        "beta_T12": default_effects["beta_T12"] * 0,
        "beta_T13": default_effects["beta_T13"] * 0,
        "beta_T23": default_effects["beta_T23"] * 0,
        "beta_T123": default_effects["beta_T123"] * 0,
    }


    w = np.random.uniform(-1, 1, size=30)
    y_true = (
        default_effects["beta_0"]
        + X @ w
        + causal_effects_dict["beta_T1"] * df["T1"]
        + causal_effects_dict["beta_T2"] * df["T2"]
        + causal_effects_dict["beta_T3"] * df["T3"]
        + causal_effects_dict["beta_T12"] * (df["T1"]*df["T2"])
        + causal_effects_dict["beta_T13"] * (df["T1"]*df["T3"])
        + causal_effects_dict["beta_T23"] * (df["T2"]*df["T3"])
        + causal_effects_dict["beta_T123"] * (df["T1"]*df["T2"]*df["T3"])
        )

    noise = np.random.normal(0, 1, size=n)
    Y = y_true + noise
    df["Y"] = Y

    all_combinations = list(product([0, 1], repeat=3))
    outcome_dict = {}
    for comb in all_combinations:
        t1, t2, t3 = comb

        interaction_term = (
            causal_effects_dict["beta_T1"] * t1
            + causal_effects_dict["beta_T2"] * t2
            + causal_effects_dict["beta_T3"] * t3
            + causal_effects_dict["beta_T12"] * (t1 * t2)
            + causal_effects_dict["beta_T13"] * (t1 * t3)
            + causal_effects_dict["beta_T23"] * (t2 * t3)
            + causal_effects_dict["beta_T123"] * (t1 * t2 * t3)
        )

        if np.isscalar(interaction_term):
            y_potential = np.full(n, interaction_term, dtype=np.float32)
        else:
            y_potential = interaction_term

        outcome_dict[str(comb)] = y_potential
    true_ite_dict = {}
    base_outcome = outcome_dict["(0, 0, 0)"]
    for comb_str, y_potential in outcome_dict.items():
        if comb_str == "(0, 0, 0)":
            continue
        true_ite_dict[comb_str] = y_potential - base_outcome  # shape: (n,)
    return df, true_ite_dict, causal_effects_dict


==> anc/src/evaluate.py <==
from itertools import combinations, product

import numpy as np
import pandas as pd


EFFECT_KEYS = ["T1", "T2", "T3", "T12", "T13", "T23", "T123"]


def all_treatment_combinations(num_treatments=3):
    """All binary treatment combinations, e.g. (0,0,0) ... (1,1,1)."""
    return list(product([0, 1], repeat=num_treatments))


def t_to_idx(t_tuple):
    """Binary treatment tuple -> integer pattern index, e.g. (1,0,1) -> 5."""
    idx = 0
    for i, bit in enumerate(reversed(t_tuple)):
        idx += bit * (2 ** i)
    return idx


def tensor_to_outputs_dict(y_preds_tensor, num_treatments=3):
    """Convert an (N, 2^K) prediction matrix into an outputs_dict.

    Column ordering must follow the binary pattern index (``t_to_idx``),
    which is the ordering used by the TARNet/CFR multi-head model.
    """
    outputs_dict = {}
    for comb in all_treatment_combinations(num_treatments):
        outputs_dict[comb] = np.asarray(y_preds_tensor[:, t_to_idx(comb)]).reshape(-1)
    return outputs_dict


def _true_effect_mean(causal_effects_dict, key, idx_test):
    """Mean of the true per-unit effect coefficient over the test fold."""
    val = causal_effects_dict[f"beta_{key}"]
    if np.isscalar(val):
        return float(val)
    return float(np.asarray(val)[idx_test].mean())


def compute_effect_table(outputs_dict, causal_effects_dict, idx_test):
    """Estimated / true / absolute-error table for all ASE and AIE.

    Args:
        outputs_dict: {(t1,t2,t3): predicted potential outcomes, shape (N_test,)}.
        causal_effects_dict: per-unit true effect coefficients
            (``beta_T1`` ... ``beta_T123``) over the full population, as
            returned by the data generators.
        idx_test: indices of the test fold within the full population.

    Returns:
        pandas.DataFrame indexed by effect name with columns
        ``estimated``, ``true``, ``abs_error``.
    """
    base = outputs_dict[(0, 0, 0)]
    rows = {}

    # ASE(k): single treatment effects
    for k in range(3):
        t_on = [0, 0, 0]
        t_on[k] = 1
        est = float((outputs_dict[tuple(t_on)] - base).mean())
        true = _true_effect_mean(causal_effects_dict, f"T{k + 1}", idx_test)
        rows[f"ASE({k + 1})"] = (est, true, abs(true - est))

    # AIE(S), |S| = 2: y_ij - y_i - y_j + y_00
    for idxs in combinations(range(3), 2):
        t_all = [0, 0, 0]
        for j in idxs:
            t_all[j] = 1
        t_i = [0, 0, 0]
        t_i[idxs[0]] = 1
        t_j = [0, 0, 0]
        t_j[idxs[1]] = 1
        est = float(
            (
                outputs_dict[tuple(t_all)]
                - outputs_dict[tuple(t_i)]
                - outputs_dict[tuple(t_j)]
                + base
            ).mean()
        )
        key = f"T{idxs[0] + 1}{idxs[1] + 1}"
        true = _true_effect_mean(causal_effects_dict, key, idx_test)
        rows[f"AIE({idxs[0] + 1}{idxs[1] + 1})"] = (est, true, abs(true - est))

    # AIE(123): inclusion-exclusion over all sub-subsets
    est = float(
        (
            outputs_dict[(1, 1, 1)]
            - outputs_dict[(1, 1, 0)]
            - outputs_dict[(1, 0, 1)]
            - outputs_dict[(0, 1, 1)]
            + outputs_dict[(1, 0, 0)]
            + outputs_dict[(0, 1, 0)]
            + outputs_dict[(0, 0, 1)]
            - base
        ).mean()
    )
    true = _true_effect_mean(causal_effects_dict, "T123", idx_test)
    rows["AIE(123)"] = (est, true, abs(true - est))

    return pd.DataFrame.from_dict(
        rows, orient="index", columns=["estimated", "true", "abs_error"]
    )


def effect_table_to_row(effect_table, seed=None):
    """Flatten one seed's effect table into a single dict row."""
    row = {}
    if seed is not None:
        row["seed"] = seed
    for effect_name, r in effect_table.iterrows():
        row[f"{effect_name}_est"] = r["estimated"]
        row[f"{effect_name}_true"] = r["true"]
        row[f"{effect_name}_err"] = r["abs_error"]
    return row


def print_effect_table(effect_table, title=None, digits=4):
    """Pretty-print the estimated / true / abs-error table."""
    if title:
        print(f"\n=== {title} ===")
    with pd.option_context("display.float_format", lambda v: f"{v:.{digits}f}"):
        print(effect_table)


def summarize_over_seeds(rows):
    """Mean / std over per-seed result rows (list of dicts) as a DataFrame."""
    df = pd.DataFrame(rows)
    value_cols = [c for c in df.columns if c != "seed"]
    summary = df[value_cols].agg(["mean", "std"]).T
    return df, summary


==> anc/src/models/__init__.py <==
"""Model definitions."""


==> anc/src/models/cisi_net.py <==
import numpy as np
import tensorflow as tf
from sklearn.preprocessing import MinMaxScaler
from sklearn.metrics import f1_score, mean_squared_error, roc_curve, roc_auc_score
import os
tfk = tf.keras
tfkl = tf.keras.layers
SQRT_CONST = 1e-10


class RepresentationNetwork(tfk.Model):
    def __init__(self, output_dim, hidden_dim, layer_num, rep_normalization_type='bn',  decay=1e-4):
        super().__init__()
        self.output_dim = output_dim
        self.hidden_dim = hidden_dim
        self.layer_num = layer_num
        self.decay = decay
        self.rep_normalization_type = rep_normalization_type
        self.bn = tf.keras.layers.BatchNormalization(axis=-1, momentum=0.9, epsilon=1e-5)
        self.hiddens = [
            tfkl.Dense(
                output_dim, activation=None,
                kernel_regularizer=tf.keras.regularizers.l2(self.decay),
                name=f'shared_hpx_{i}'
            ) for i in range(layer_num)
        ]

        self.output_layer = tfkl.Dense(
            output_dim, activation=None,
            kernel_regularizer=tf.keras.regularizers.l2(self.decay),
            name='shared_hpx_out'
        )

    def call(self, x):
        x_dense = x
        for layer in self.hiddens:
            x_dense = tf.nn.leaky_relu(layer(x_dense))
        x_dense = self.output_layer(x_dense)
        x_dense = tf.nn.leaky_relu(x_dense)

        if self.rep_normalization_type == 'bn':
            x_dense = self.bn(x_dense)
        elif self.rep_normalization_type == 'divide':
            x_dense = x_dense / (tf.norm(x_dense, axis=1, keepdims=True) + 1e-8)

        return x_dense  # shape: (batch, input_dim)


class TaskEmbeddingNetwork(tfk.Model):
    def __init__(self, t_embed_dim=5, hidden_dim=200, layer_num=2, decay=1e-4):
        super().__init__()
        self.t_embed_dim = t_embed_dim
        self.decay = decay
        self.hidden_dim = hidden_dim
        self.layer_num = layer_num

        self.hidden_W_layer = [
            tfkl.Dense(
                hidden_dim, activation=None,
                kernel_regularizer=tf.keras.regularizers.l2(self.decay),
                name=f'W_embed_hidden_layer_{i}') for i in range(layer_num)
        ]

        self.output_layer = tfkl.Dense(
            t_embed_dim, activation=None,
            kernel_regularizer=tf.keras.regularizers.l2(self.decay),
            name='W_embed_output_layer'
        )
        self.bn = tf.keras.layers.BatchNormalization(axis=-1, momentum=0.9, epsilon=1e-5)

    def call(self, t_batch):
        t_emb = t_batch
        for layer in self.hidden_W_layer:
            t_emb = tf.nn.leaky_relu(layer(t_emb))
        t_emb = tf.nn.leaky_relu(self.output_layer(t_emb))
        return t_emb


class OutcomePredictionNetwork(tfk.Model):
    """ q(y|x,t) """
    def __init__(self, dim_out=1, hidden_dim=20, layer_num=2,  decay=1e-4):
        super().__init__()
        self.layer_num = layer_num
        self.decay = decay

        self.hiddens = [
            tfkl.Dense(
                hidden_dim, activation=None,
                kernel_regularizer=tf.keras.regularizers.l2(self.decay),
            ) for _ in range(layer_num)
        ]
        self.mu = tfkl.Dense(
            dim_out, activation=None,
            kernel_regularizer=tf.keras.regularizers.l2(self.decay),
        )

        self.softplus = tf.math.softplus

    def call(self, x, t_emb, training=None):
        input = tf.concat([x, t_emb], axis=1)

        h = input
        for layer in self.hiddens:
            h = tf.nn.leaky_relu(layer(h))

        out = self.mu(h)

        return out


def safe_sqrt(x, lbound=SQRT_CONST):
    return tf.sqrt(tf.clip_by_value(x, lbound, np.inf))


def pdist2sq(X, Y):
    C = -2*tf.matmul(X, tf.transpose(Y))
    nx = tf.reduce_sum(tf.square(X), 1, keepdims=True)
    ny = tf.reduce_sum(tf.square(Y), 1, keepdims=True)
    D = (C + tf.transpose(ny)) + nx
    return D


def wasserstein(X, t, p, lam=10, its=5, sq=False, backpropT=False):
    it = tf.where(t > 0.5)[:, 0]
    ic = tf.where(t <= 0.5)[:, 0]
    Xc = tf.gather(X, ic)
    Xt = tf.gather(X, it)
    nc = tf.cast(tf.shape(Xc)[0], tf.float32)
    nt = tf.cast(tf.shape(Xt)[0], tf.float32)

    if sq:
        M = pdist2sq(Xt, Xc)
    else:
        M = safe_sqrt(pdist2sq(Xt, Xc))

    M_mean = tf.stop_gradient(tf.reduce_mean(M))

    delta = tf.stop_gradient(tf.reduce_max(M))
    eff_lam = tf.stop_gradient(lam/M_mean)

    Mt = M
    row = delta*tf.ones(tf.shape(M[0:1, :]))
    col = tf.concat([delta*tf.ones(tf.shape(M[:, 0:1])), tf.zeros((1, 1))], axis=0)
    Mt = tf.concat([M, row], axis=0)                  # shape: [nt+1, nc]
    Mt = tf.concat([Mt, col], axis=1)

    a = tf.concat([
        p * tf.ones(tf.concat([tf.shape(tf.where(t > 0))[:1], [1]], axis=0)) / nt,
        (1 - p) * tf.ones((1, 1))
    ], axis=0)

    b = tf.concat([
        (1 - p) * tf.ones(tf.concat([tf.shape(tf.where(t < 1))[:1], [1]], axis=0)) / nc,
        p * tf.ones((1, 1))
    ], axis=0)

    Mlam = eff_lam*Mt
    K = tf.exp(-Mlam) + 1e-6  # added constant to avoid nan
    U = K*Mt
    ainvK = K/a

    u = a
    for i in range(0, its):
        u = 1.0/(tf.matmul(ainvK, (b/tf.transpose(tf.matmul(tf.transpose(u),K)))))
    v = b/(tf.transpose(tf.matmul(tf.transpose(u), K)))

    T = u*(tf.transpose(v)*K)

    if not backpropT:
        T = tf.stop_gradient(T)

    E = T*Mt
    D = tf.reduce_sum(E)

    return D, Mlam


class CISINet(tf.keras.Model):
    def __init__(self,
                 treatments_columns,
                 weight_dict,

                 lr=1e-3,
                 decay=1e-3,

                 # Balancing penalty
                 is_use_waas=False,
                 waas_weight=10**-2,
                 waas_lambda=10,
                 waas_its=10,
                 waas_sq = True,
                 waas_backpropT = True,

                 # outcomme prediction network
                 y_loss_type='log_likelihood',
                 outcome_dim=1,
                 out_layer_num=2,
                 out_hidden_dim=200,

                 # representation network
                 rep_normalization_type='bn',
                 rep_out_dim=64,
                 rep_layer_num=2,
                 rep_hidden_dim=200,

                 # task emb network
                 is_use_task_embedding=True,
                 embed_output=5,
                 embed_layer_num=2,
                 embed_layer_units_num=200,
                 **kwargs):
        super().__init__(**kwargs)
        self.treatments_columns = treatments_columns
        self.t_dim = len(treatments_columns)

        self.weight_dict = weight_dict
        # Pre-compute the sample weights for all 2^k treatment patterns so
        # that the weight lookup inside train_step is a constant-time gather.
        self.weight_array = tf.constant([weight_dict.get(tuple(map(int, f"{i:0{self.t_dim}b}")), 1.0)
                                        for i in range(2**self.t_dim)], dtype=tf.float32)

        self.y_loss_type = y_loss_type
        self.outcome_dim = outcome_dim
        self.out_layer_num = out_layer_num
        self.out_hidden_dim = out_hidden_dim

        self.rep_out_dim = rep_out_dim
        self.rep_normalization_type = rep_normalization_type
        self.rep_layer_num = rep_layer_num
        self.rep_hidden_dim = rep_hidden_dim

        self.is_use_task_embedding = is_use_task_embedding
        self.waas_weight = waas_weight
        self.is_use_waas = is_use_waas
        self.embed_output = embed_output
        self.embed_layer_num = embed_layer_num
        self.embed_layer_units_num = embed_layer_units_num


        self.waas_lambda = waas_lambda
        self.waas_its = waas_its
        self.waas_sq = waas_sq
        self.waas_backpropT = waas_backpropT

        self.lr = lr
        self.decay = decay


        self.powers = tf.constant([2**i for i in range(self.t_dim - 1, -1, -1)], dtype=tf.int32)
        self.wasserstein_counter = tf.Variable(0, dtype=tf.int32, trainable=False, name='wass_counter')

        # (self, output_dim, hidden_dim, layer_num, rep_normalization_type='bn',  decay=1e-4):
        self.rep_net = RepresentationNetwork(
            output_dim=self.rep_out_dim,
            hidden_dim=self.rep_hidden_dim,
            layer_num=self.rep_layer_num,
            rep_normalization_type=self.rep_normalization_type,
            decay=self.decay
        )

        # (self, t_embed_dim=5, hidden_dim=200, layer_num=2, decay=1e-4):
        if self.is_use_task_embedding:
            self.sharedW = TaskEmbeddingNetwork(
                t_embed_dim=embed_output,
                hidden_dim=self.embed_layer_units_num,
                layer_num=self.embed_layer_num,
                decay=self.decay,
            )
            self.t_embed_dim = embed_output
        else:
            self.sharedW = None
            self.t_embed_dim = self.t_dim

        # (self, dim_out=1, hidden_dim=20, layer_num=2,  decay=1e-4):
        self.outcome_net = OutcomePredictionNetwork(
            dim_out=self.outcome_dim,
            hidden_dim=self.out_hidden_dim,
            layer_num=self.out_layer_num,
            decay=self.decay,
        )

        self.loss_tracker = tf.keras.metrics.Mean(name="loss")
        self.y_loss_tracker = tf.keras.metrics.Mean(name="y_loss")
        if self.is_use_waas:
            self.bp_loss_tracker = tf.keras.metrics.Mean(name="bp_loss")

    @property
    def metrics(self):
        if self.is_use_waas:
            return [self.loss_tracker, self.y_loss_tracker, self.bp_loss_tracker]
        else:
            return [self.loss_tracker, self.y_loss_tracker]

    def _forward(self, X_bt, t_bt, training: bool):
        X_rep = self.rep_net(X_bt, training=training)

        # Treatment embedding
        if self.is_use_task_embedding and (self.sharedW is not None):
            t_emb = self.sharedW(tf.cast(t_bt, tf.float32), training=training)
        else:
            t_emb = tf.cast(t_bt, tf.float32)

        y_pred = self.outcome_net(X_rep, t_emb, training=training)

        return y_pred,  X_rep, t_emb

    def call(self, inputs, training=None):
        X_bt, t_bt = inputs
        y_pred,  _, _ = self._forward(X_bt, t_bt, training=training)
        return y_pred

    def train_step(self, data):
        (X_bt, t_bt), y_bt = data
        t_encoded = tf.reduce_sum(tf.cast(t_bt, tf.int32) * self.powers, axis=1)

        sample_weights = tf.gather(self.weight_array, t_encoded)
        sample_weights = tf.cast(sample_weights, tf.float32)

        with tf.GradientTape() as tape:
            y_pred, X_rep, t_emb = self._forward(X_bt, t_bt, training=True)

            # === y-loss ===
            if self.y_loss_type == 'log_likelihood':
                l7 = 0.5 * tf.reduce_sum(tf.square(y_bt - y_pred), axis=1)
            else:
                l7 = tf.reduce_mean(tf.square(y_bt - y_pred), axis=1)
            loss_batch = tf.reduce_mean(l7 * sample_weights)

            if self.is_use_waas:
                X_for_waas = X_rep
                unique_treatments, _ = tf.unique(t_encoded)  # shape: (num_unique,)
                bp_loss = 0.0
                counter = 0


                num_t = tf.shape(unique_treatments)[0]

                def cond(idx, groups, counts):
                    return idx < num_t

                def body(idx, groups, counts):
                    ti = unique_treatments[idx]

                    # Group by the encoded treatment pattern id.
                    mask = tf.equal(t_encoded, ti)
                    g = tf.boolean_mask(X_for_waas, mask)

                    groups = groups.write(idx, g)
                    counts = counts.write(idx, tf.shape(g)[0])

                    return idx + 1, groups, counts

                groups = tf.TensorArray(dtype=tf.float32, size=num_t, dynamic_size=False, infer_shape=False)
                counts = tf.TensorArray(dtype=tf.int32, size=num_t, dynamic_size=False)

                _, groups, counts = tf.while_loop(
                    cond,
                    body,
                    loop_vars=(0, groups, counts),
                )
                num_groups = num_t

                def outer_cond(i, bp_loss, counter):
                    return i < num_groups

                def outer_body(i, bp_loss, counter):

                    def inner_cond(j, bp_loss, counter):
                        return j < num_groups

                    def inner_body(j, bp_loss, counter):
                        Xi = groups.read(i)
                        Xj = groups.read(j)
                        ni = counts.read(i)
                        nj = counts.read(j)

                        def _do():
                            combined_X = tf.concat([Xi, Xj], axis=0)
                            t_temp = tf.concat([
                                tf.ones((ni,), tf.float32),
                                tf.zeros((nj,), tf.float32)
                            ], axis=0)

                            D, _ = wasserstein(
                                combined_X,
                                t_temp,
                                p=0.5,
                                lam=self.waas_lambda,
                                its=self.waas_its,
                                sq=self.waas_sq,
                                backpropT=self.waas_backpropT
                            )
                            return bp_loss + D, counter + 1

                        def _skip():
                            return bp_loss, counter

                        bp_loss, counter = tf.cond(
                            tf.logical_and(ni >= 2, nj >= 2),
                            _do,
                            _skip
                        )

                        return j + 1, bp_loss, counter

                    j0 = i + 1
                    _, bp_loss, counter = tf.while_loop(
                        inner_cond,
                        inner_body,
                        loop_vars=(j0, bp_loss, counter),
                    )

                    return i + 1, bp_loss, counter

                i0 = tf.constant(0)
                bp0 = tf.constant(0.0, tf.float32)
                cnt0 = tf.constant(0)

                _, bp_loss, counter = tf.while_loop(
                    outer_cond,
                    outer_body,
                    loop_vars=(i0, bp0, cnt0),
                )

                bp_loss = tf.where(
                    counter > 0,
                    bp_loss / tf.cast(counter, tf.float32),
                    tf.constant(0.0, tf.float32)
                )

                loss_batch += self.waas_weight * bp_loss

        grads = tape.gradient(loss_batch, self.trainable_variables)

        self.optimizer.apply_gradients(zip(grads, self.trainable_variables))
        total_loss = loss_batch

        self.loss_tracker.update_state(total_loss)
        self.y_loss_tracker.update_state(tf.reduce_mean(l7))
        if self.is_use_waas:
            self.bp_loss_tracker.update_state(self.waas_weight * bp_loss)

        # logs
        logs = {
            "loss": self.loss_tracker.result(),
            "y_loss": self.y_loss_tracker.result(),
        }
        if self.is_use_waas:
            logs["bp_loss"] = self.bp_loss_tracker.result()

        return logs


==> anc/src/models/h_learner.py <==
from __future__ import annotations

from typing import Iterable, Optional, Sequence, Tuple, Union

import numpy as np
import tensorflow as tf
from tensorflow.keras import layers


TensorLike = Union[np.ndarray, tf.Tensor]


def _as_tuple(values: Optional[Iterable[int]], default: Tuple[int, ...]) -> Tuple[int, ...]:
    if values is None:
        return default
    return tuple(int(v) for v in values)


def _norm_emb_hidden(value) -> Tuple[int, ...]:
    """Normalize embedding_hidden_units to a tuple of hidden-layer widths.

    Accepts an int (a single hidden layer of that width; 0 -> no hidden layer)
    or a sequence (one hidden layer per entry), so both the number of embedding
    hidden layers AND their widths are controllable. Examples:
        0 or ()      -> linear embedding (no hidden layer)
        2            -> one hidden layer of width 2
        (32, 32)     -> two hidden layers of width 32
    """
    if value is None:
        return ()
    if isinstance(value, int):
        return (int(value),) if value > 0 else ()
    return tuple(int(v) for v in value if int(v) > 0)


class HLearner(tf.keras.Model):
    """Hypernetwork learner for potential outcomes under composite treatments.

    Args:
        input_dim: Number of covariates.
        num_treatments: Treatment vector dimension K (works for any K >= 1).
        num_outcomes: Number of outcome dimensions M (works for any M >= 1).
        treatment_embedding_dim: Linear embedding dim for the treatment vector.
        outcome_embedding_dim: Embedding dim for outcome identifiers.
        hyper_hidden_units: Hidden widths of the hypernetwork. Paper: (100, 100).
        target_hidden_units: Hidden widths of the generated target learner.
        embedding_hidden_units: Hidden layers inside each embedding (treatment &
            outcome) before its 32-d output projection. int -> one hidden layer
            of that width; sequence -> one hidden layer per entry (e.g. (32, 32)
            = two hidden layers of 32 units); 0/() -> paper's single linear layer.
        activation: Hidden activation for hypernetwork and target learner.
        l2_weight: L2 coefficient for trainable embedding/hypernetwork layers.
        output_activation: Optional activation on the target output. None for
            continuous outcomes.
    """

    def __init__(
        self,
        input_dim: int,
        num_treatments: int,
        num_outcomes: int = 1,
        treatment_embedding_dim: int = 32,
        outcome_embedding_dim: Optional[int] = None,
        hyper_hidden_units: Sequence[int] = (100, 100),
        target_hidden_units: Sequence[int] = (64, 64),
        embedding_hidden_units: int = 0,
        activation: str = "relu",
        l2_weight: float = 0.0,
        output_activation: Optional[str] = None,
        **kwargs,
    ):
        super().__init__(**kwargs)
        self.input_dim = int(input_dim)
        self.num_treatments = int(num_treatments)
        self.num_outcomes = int(num_outcomes)
        self.treatment_embedding_dim = int(treatment_embedding_dim)
        self.outcome_embedding_dim = int(outcome_embedding_dim or treatment_embedding_dim)
        self.hyper_hidden_units = _as_tuple(hyper_hidden_units, (100, 100))
        self.target_hidden_units = _as_tuple(target_hidden_units, (64, 64))
        self.embedding_hidden_units = _norm_emb_hidden(embedding_hidden_units)  # tuple of widths
        self.activation = activation
        self.l2_weight = float(l2_weight)
        self.output_activation = output_activation

        if self.input_dim <= 0:
            raise ValueError("input_dim must be positive")
        if self.num_treatments <= 0:
            raise ValueError("num_treatments must be positive")
        if self.num_outcomes <= 0:
            raise ValueError("num_outcomes must be positive")

        regularizer = (
            tf.keras.regularizers.l2(self.l2_weight)
            if self.l2_weight and self.l2_weight > 0
            else None
        )

        # Treatment embedding. Paper: a single linear layer on the treatment
        # vector. With embedding_hidden_units non-empty we prepend that many
        # ReLU hidden layers before the linear output projection.
        if self.embedding_hidden_units:
            self.treatment_embedding = tf.keras.Sequential(
                [layers.Dense(w, activation=self.activation, kernel_regularizer=regularizer,
                              name=f"treatment_embed_hidden_{i}")
                 for i, w in enumerate(self.embedding_hidden_units)]
                + [layers.Dense(self.treatment_embedding_dim, activation=None,
                                kernel_regularizer=regularizer, name="treatment_embed_out")],
                name="treatment_embedding")
        else:
            self.treatment_embedding = layers.Dense(
                self.treatment_embedding_dim, activation=None,
                kernel_regularizer=regularizer, name="treatment_embedding",
            )

        # Outcome embedding. Paper: one-hot outcome id through a linear layer
        # (a Keras Embedding = one-hot lookup + linear projection). With
        # embedding_hidden_units non-empty we add that many hidden layers after
        # the lookup.
        self.outcome_embedding = layers.Embedding(
            input_dim=self.num_outcomes,
            output_dim=self.outcome_embedding_dim,
            embeddings_regularizer=regularizer,
            name="outcome_embedding",
        )
        if self.embedding_hidden_units:
            self.outcome_embedding_mlp = tf.keras.Sequential(
                [layers.Dense(w, activation=self.activation, kernel_regularizer=regularizer,
                              name=f"outcome_embed_hidden_{i}")
                 for i, w in enumerate(self.embedding_hidden_units)]
                + [layers.Dense(self.outcome_embedding_dim, activation=None,
                                kernel_regularizer=regularizer, name="outcome_embed_out")],
                name="outcome_embedding_mlp")
        else:
            self.outcome_embedding_mlp = None

        # Target learner architecture: input_dim -> hidden... -> 1
        self.target_layer_dims = (
            (self.input_dim,) + self.target_hidden_units + (1,)
        )
        self.target_param_count = self._count_target_parameters(self.target_layer_dims)

        hyper_layers = []
        for i, units in enumerate(self.hyper_hidden_units):
            hyper_layers.append(
                layers.Dense(
                    int(units),
                    activation=self.activation,
                    kernel_regularizer=regularizer,
                    name=f"hyper_dense_{i}",
                )
            )
        hyper_layers.append(
            layers.Dense(
                self.target_param_count,
                activation=None,
                kernel_regularizer=regularizer,
                name="hyper_target_params",
            )
        )
        self.hypernetwork = tf.keras.Sequential(hyper_layers, name="hypernetwork")

        self._output_activation_fn = (
            tf.keras.activations.get(output_activation)
            if output_activation is not None
            else None
        )

    # ------------------------------------------------------------------ #
    # target-network bookkeeping
    # ------------------------------------------------------------------ #
    @staticmethod
    def _count_target_parameters(layer_dims: Sequence[int]) -> int:
        total = 0
        for in_dim, out_dim in zip(layer_dims[:-1], layer_dims[1:]):
            total += int(in_dim) * int(out_dim) + int(out_dim)
        return total

    def _task_embedding(self, treatments: tf.Tensor, outcome_ids: tf.Tensor) -> tf.Tensor:
        treatments = tf.cast(treatments, tf.float32)
        outcome_ids = tf.cast(outcome_ids, tf.int32)
        t_emb = self.treatment_embedding(treatments)
        y_emb = self.outcome_embedding(outcome_ids)
        if self.outcome_embedding_mlp is not None:
            y_emb = self.outcome_embedding_mlp(y_emb)
        return tf.concat([t_emb, y_emb], axis=-1)

    def _unpack_target_parameters(self, params: tf.Tensor):
        """Split flat hypernetwork output into batched (weight, bias) per layer."""
        weights = []
        offset = 0
        for in_dim, out_dim in zip(self.target_layer_dims[:-1], self.target_layer_dims[1:]):
            weight_size = int(in_dim) * int(out_dim)
            weight_flat = params[:, offset: offset + weight_size]
            offset += weight_size
            bias = params[:, offset: offset + int(out_dim)]
            offset += int(out_dim)

            weight = tf.reshape(weight_flat, (-1, int(in_dim), int(out_dim)))
            weights.append((weight, bias))
        return weights

    def _apply_target_network(self, x: tf.Tensor, params: tf.Tensor) -> tf.Tensor:
        """Apply the generated target learner. `x` and `params` are row-aligned."""
        h = tf.cast(x, tf.float32)
        for layer_idx, (weight, bias) in enumerate(self._unpack_target_parameters(params)):
            h = tf.squeeze(tf.matmul(tf.expand_dims(h, axis=1), weight), axis=1)
            h = h + bias
            is_last = layer_idx == len(self.target_layer_dims) - 2
            if not is_last:
                h = tf.keras.activations.get(self.activation)(h)
            elif self._output_activation_fn is not None:
                h = self._output_activation_fn(h)
        return h

    # ------------------------------------------------------------------ #
    # forward
    # ------------------------------------------------------------------ #
    def call(
        self,
        inputs,
        training: Optional[bool] = None,
        outcome_indices: Optional[TensorLike] = None,
    ) -> tf.Tensor:
        """Predict potential outcomes for the supplied treatment vectors.

        Args:
            inputs: Tuple/list `(x, treatments)`.
                x shape `(batch, input_dim)`, treatments shape `(batch, K)`.
            outcome_indices: Optional outcome ids. If omitted, all M outcomes.

        Returns:
            Tensor `(batch, num_requested_outcomes)`.
        """
        if not isinstance(inputs, (tuple, list)) or len(inputs) != 2:
            raise ValueError("HLearner.call expects inputs=(x, treatments)")
        x, treatments = inputs
        x = tf.cast(x, tf.float32)
        treatments = tf.cast(treatments, tf.float32)

        if outcome_indices is None:
            outcome_ids = tf.range(self.num_outcomes, dtype=tf.int32)
        else:
            outcome_ids = tf.reshape(tf.cast(outcome_indices, tf.int32), (-1,))

        batch_size = tf.shape(x)[0]
        num_requested = tf.shape(outcome_ids)[0]

        # For each (row, requested-outcome) pair build one task.
        x_tasks = tf.repeat(x, repeats=num_requested, axis=0)
        t_tasks = tf.repeat(treatments, repeats=num_requested, axis=0)
        outcome_tasks = tf.tile(outcome_ids, [batch_size])

        task_emb = self._task_embedding(t_tasks, outcome_tasks)
        target_params = self.hypernetwork(task_emb, training=training)
        pred_flat = self._apply_target_network(x_tasks, target_params)
        pred = tf.reshape(pred_flat, (batch_size, num_requested))
        return pred

    # ------------------------------------------------------------------ #
    # prediction helpers
    # ------------------------------------------------------------------ #
    def predict_potential_outcomes(
        self,
        x: TensorLike,
        treatments: TensorLike,
        outcome_indices: Optional[TensorLike] = None,
        batch_size: int = 1024,
    ) -> np.ndarray:
        """Numpy helper. `treatments` may be one row (broadcast) or per-row."""
        x_arr = np.asarray(x, dtype=np.float32)
        t_arr = np.asarray(treatments, dtype=np.float32)
        if t_arr.ndim == 1:
            t_arr = np.repeat(t_arr.reshape(1, -1), x_arr.shape[0], axis=0)
        if t_arr.shape[0] != x_arr.shape[0]:
            raise ValueError("treatments must have one row or the same rows as x")

        preds = []
        for start in range(0, x_arr.shape[0], batch_size):
            end = start + batch_size
            batch_pred = self(
                (x_arr[start:end], t_arr[start:end]),
                training=False,
                outcome_indices=outcome_indices,
            )
            preds.append(batch_pred.numpy())
        return np.concatenate(preds, axis=0)

    def predict_constant_treatment(
        self,
        x: TensorLike,
        treatment: Sequence[float],
        outcome_index: int = 0,
        batch_size: int = 8192,
    ) -> np.ndarray:
        """Fast path for one constant treatment vector applied to all rows.

        The task (treatment, outcome) is identical for every row, so the target
        weights are generated ONCE and reused. Returns shape `(N,)`.
        """
        x_arr = np.asarray(x, dtype=np.float32)
        t_vec = tf.reshape(tf.constant(treatment, dtype=tf.float32), (1, self.num_treatments))
        o_id = tf.reshape(tf.constant(int(outcome_index), dtype=tf.int32), (1,))
        task_emb = self._task_embedding(t_vec, o_id)               # (1, emb)
        params = self.hypernetwork(task_emb, training=False)       # (1, P)

        preds = []
        for start in range(0, x_arr.shape[0], batch_size):
            xb = x_arr[start:start + batch_size]
            params_b = tf.repeat(params, repeats=tf.shape(xb)[0], axis=0)
            yb = self._apply_target_network(xb, params_b)          # (b, 1)
            preds.append(np.asarray(yb).reshape(-1))
        return np.concatenate(preds, axis=0)

    def get_config(self):
        config = super().get_config()
        config.update(
            {
                "input_dim": self.input_dim,
                "num_treatments": self.num_treatments,
                "num_outcomes": self.num_outcomes,
                "treatment_embedding_dim": self.treatment_embedding_dim,
                "outcome_embedding_dim": self.outcome_embedding_dim,
                "hyper_hidden_units": self.hyper_hidden_units,
                "target_hidden_units": self.target_hidden_units,
                "embedding_hidden_units": self.embedding_hidden_units,
                "activation": self.activation,
                "l2_weight": self.l2_weight,
                "output_activation": self.output_activation,
            }
        )
        return config


==> anc/src/models/ncore.py <==
import itertools
from collections.abc import Mapping
from typing import Iterable, List, Optional, Sequence, Tuple, Union

import numpy as np
import tensorflow as tf
from tensorflow.keras import layers
from collections import defaultdict
from sklearn.decomposition import PCA
from sklearn.metrics import pairwise_distances


WeightSpec = Optional[Union[tf.Tensor, np.ndarray, Sequence[float], Mapping[Tuple[int, ...], float]]]


def _encode_treatments(t_out: tf.Tensor) -> tf.Tensor:
    """Encode binary treatment rows as integers in lexicographic product order."""
    t = tf.cast(t_out, tf.int32)
    num_treatments = tf.shape(t)[1]
    powers = 2 ** tf.range(num_treatments - 1, -1, -1, dtype=tf.int32)
    return tf.reduce_sum(t * powers, axis=1)


def _weights_dict_to_tensor(weights_dict: Mapping[Tuple[int, ...], float], num_treatments: int) -> tf.Tensor:
    weight_list = [
        float(weights_dict.get(tuple(comb), 1.0))
        for comb in itertools.product([0, 1], repeat=num_treatments)
    ]
    return tf.constant(weight_list, dtype=tf.float32)


def _sample_weights_from_dict(t_out: tf.Tensor, weights_dict: Mapping[Tuple[int, ...], float]) -> tf.Tensor:
    def _lookup(t_array):
        vals = []
        for row in t_array:
            key = tuple(int(v) for v in row)
            vals.append(float(weights_dict.get(key, 1.0)))
        return np.asarray(vals, dtype=np.float32)

    sample_weights = tf.numpy_function(_lookup, [t_out], tf.float32)
    return tf.reshape(sample_weights, (-1, 1))


def ncore_loss(y_true: tf.Tensor, outputs, weight_array: WeightSpec = None) -> tf.Tensor:
    """Weighted factual MSE.

    Args:
        y_true: Observed factual outcomes, shape (batch, 1).
        outputs: Tuple/list whose first item is y_pred and second item is t_out.
        weight_array: Optional tensor/list ordered by binary treatment encoding.
            A dict keyed by treatment tuple is also accepted for backwards
            compatibility, though tensor input is preferred for graph execution.
    """
    y_pred, t_out = outputs
    errors = tf.square(y_true - y_pred)

    if weight_array is None:
        return tf.reduce_mean(errors)

    if isinstance(weight_array, Mapping):
        sample_weights = _sample_weights_from_dict(t_out, weight_array)
    else:
        weights_tensor = tf.convert_to_tensor(weight_array, dtype=tf.float32)
        indices = _encode_treatments(t_out)
        sample_weights = tf.gather(weights_tensor, indices)
        sample_weights = tf.reshape(sample_weights, (-1, 1))

    return tf.reduce_mean(errors * sample_weights)


class NCoRE(tf.keras.Model):
    """Neural Counterfactual Relation Estimation.

    Architecture follows NCoRE Figure 3:

      * Shared base layers map covariates x to phi(x).
      * k treatment arms, one per base treatment t_i. Within arm i the
        processing alternates, stage by stage: a main component M_{i,j} is
        applied, then a sub network S_{i,i*} for one other treatment i* is
        applied only when t_i* is in T. There is one (main, sub) stage per
        other treatment, so an arm has (k-1) main components and (k-1) sub
        networks, followed by an output head O_i. The other treatments are
        visited in `treatment_order`.
      * Each arm emits a scalar; the arms whose own treatment is active
        (t_i = 1) are averaged by the merge layer to obtain y_T.
      * A separate control path predicts the empty treatment set T = {}.
    """

    def __init__(
        self,
        input_dim,
        rep_dim=200,
        lambda_wass=1e-2,
        weights_dict=None,
        l2_weight=1e-5,
        num_treatments=1,
        representation_layer_num=3,
        head_layer_num=3,
        interaction_layer_num=None,
        treatment_order: Optional[Iterable[int]] = None,
        use_sample_weight=True,
        rep_normalization_type='divide',
        **kwargs,
    ):
        super().__init__(**kwargs)
        self.input_dim = input_dim
        self.lambda_wass = lambda_wass
        self.weights_dict = {} if weights_dict is None else dict(weights_dict)
        self.l2_weight = l2_weight
        self.num_treatments = int(num_treatments)
        self.rep_dim = int(rep_dim)
        self.head_dim = int(rep_dim)
        self.representation_layer_num = int(representation_layer_num)
        self.head_layer_num = int(head_layer_num)
        self.rep_normalization_type = rep_normalization_type
        self.interaction_layer_num = (
            int(interaction_layer_num)
            if interaction_layer_num is not None
            else int(head_layer_num)
        )
        self.use_sample_weight = bool(use_sample_weight)

        if treatment_order is None:
            self.treatment_order = tuple(range(self.num_treatments))
        else:
            self.treatment_order = tuple(int(i) for i in treatment_order)
        if sorted(self.treatment_order) != list(range(self.num_treatments)):
            raise ValueError("treatment_order must be a permutation of range(num_treatments)")

        self.weight_tensor = _weights_dict_to_tensor(self.weights_dict, self.num_treatments)

        regularizer = tf.keras.regularizers.l2(self.l2_weight)

        # Shared base layers: covariates x -> phi(x).
        self.representation = tf.keras.Sequential(
            [
                layers.Dense(
                    self.rep_dim,
                    activation="relu",
                    kernel_regularizer=regularizer,
                    name=f"rep_dense_{i}",
                )
                for i in range(self.representation_layer_num)
            ],
            name="representation",
        )

        # One treatment arm per base treatment t_i ("for t_i" in the figure).
        # Within an arm, processing alternates: a main component M_{i,j}
        # followed by a conditionally-gated sub network S_{i,i*}. There are
        # (num_treatments - 1) such (main, sub) stages, one per other
        # treatment.
        num_stages = max(0, self.num_treatments - 1)

        # Main components M_{i,j}: per arm, `num_stages` blocks of dense
        # layers. j is the stage index along the arm.
        self.main_components = []
        for arm_idx in range(self.num_treatments):
            components = [
                tf.keras.Sequential(
                    [
                        layers.Dense(
                            self.head_dim,
                            activation="relu",
                            kernel_regularizer=regularizer,
                            name=f"arm_{arm_idx}_main_{stage}_dense_{layer}",
                        )
                        for layer in range(self.head_layer_num)
                    ],
                    name=f"arm_{arm_idx}_main_{stage}",
                )
                for stage in range(num_stages)
            ]
            self.main_components.append(components)

        # Sub networks S_{i,i*}: per arm, one per other treatment i*.
        self.sub_networks = []
        for arm_idx in range(self.num_treatments):
            subs = {}
            for other_idx in range(self.num_treatments):
                if other_idx == arm_idx:
                    continue
                subs[other_idx] = tf.keras.Sequential(
                    [
                        layers.Dense(
                            self.head_dim,
                            activation="relu",
                            kernel_regularizer=regularizer,
                            name=f"arm_{arm_idx}_sub_t{other_idx}_dense_{layer}",
                        )
                        for layer in range(self.interaction_layer_num)
                    ],
                    name=f"arm_{arm_idx}_sub_t{other_idx}",
                )
            self.sub_networks.append(subs)

        # Output head O_i: per arm, maps the arm representation to a scalar.
        # Active arms are averaged by the merge layer.
        self.output_heads = [
            layers.Dense(
                1,
                kernel_regularizer=regularizer,
                name=f"arm_{arm_idx}_output",
            )
            for arm_idx in range(self.num_treatments)
        ]

        # Control path for the empty treatment set T = {}.
        self.control_transform = tf.keras.Sequential(
            [
                layers.Dense(
                    self.head_dim,
                    activation="relu",
                    kernel_regularizer=regularizer,
                    name=f"control_dense_{i}",
                )
                for i in range(self.head_layer_num)
            ],
            name="control_transform",
        )
        self.control_head = layers.Dense(
            1,
            kernel_regularizer=regularizer,
            name="control_head",
        )

        self.bn = tf.keras.layers.BatchNormalization(axis=-1, momentum=0.9, epsilon=1e-5)

        self.loss_tracker = tf.keras.metrics.Mean(name="loss")
        self.pred_loss_tracker = tf.keras.metrics.Mean(name="pred_loss")
        self.reg_loss_tracker = tf.keras.metrics.Mean(name="reg_loss")
        self.val_loss_tracker = tf.keras.metrics.Mean(name="val_loss")
        self.val_mse_tracker = tf.keras.metrics.Mean(name="val_mse")

    @property
    def metrics(self):
        return [
            self.loss_tracker,
            self.pred_loss_tracker,
            self.reg_loss_tracker,
            self.val_loss_tracker,
            self.val_mse_tracker,
        ]

    def call(self, inputs, training=False):
        x, t = inputs
        t = tf.cast(t, tf.float32)

        phi_x = self.representation(x, training=training)
        if self.rep_normalization_type == 'bn':
            phi_x = self.bn(phi_x)
        elif self.rep_normalization_type == 'divide':
            phi_x = phi_x / (tf.norm(phi_x, axis=1, keepdims=True) + 1e-8)
        # Each treatment arm builds its own representation by alternating a
        # main component and a conditionally-gated sub network, stage by
        # stage. An arm contributes only when its own treatment is active.
        arm_outputs = []
        for arm_idx in range(self.num_treatments):
            other_treatments = [
                idx for idx in self.treatment_order if idx != arm_idx
            ]

            h = phi_x
            for stage, other_idx in enumerate(other_treatments):
                # Main component M_{i,stage}.
                h = self.main_components[arm_idx][stage](h, training=training)
                # Sub network S_{i,other_idx}, applied only when t_other = 1.
                sub = self.sub_networks[arm_idx][other_idx](h, training=training)
                t_mask = tf.expand_dims(t[:, other_idx], axis=-1)
                h = h * (1.0 - t_mask) + sub * t_mask

            arm_out = self.output_heads[arm_idx](h, training=training)
            own_mask = tf.expand_dims(t[:, arm_idx], axis=-1)
            arm_outputs.append(arm_out * own_mask)

        # Merge layer: mean over the arms whose own treatment is active.
        sum_output = tf.add_n(arm_outputs)
        treatment_sum = tf.reduce_sum(t, axis=1, keepdims=True)

        # Control path handles the empty treatment set T = {}.
        control_h = self.control_transform(phi_x, training=training)
        control_output = self.control_head(control_h, training=training)

        final_output = tf.where(
            treatment_sum > 0,
            sum_output / (treatment_sum + 1e-8),
            control_output,
        )
        return final_output, t

    def _regularization_loss(self):
        if not self.losses:
            return tf.constant(0.0, dtype=tf.float32)
        return tf.add_n(self.losses)

    def _prediction_loss(self, y, outputs):
        if self.use_sample_weight:
            return ncore_loss(y, outputs, self.weight_tensor)
        return ncore_loss(y, outputs, None)

    def train_step(self, data):
        (x, t), y = data
        with tf.GradientTape() as tape:
            outputs = self((x, t), training=True)
            pred_loss = self._prediction_loss(y, outputs)
            reg_loss = self._regularization_loss()
            total_loss = pred_loss + reg_loss

        grads = tape.gradient(total_loss, self.trainable_variables)
        self.optimizer.apply_gradients(zip(grads, self.trainable_variables))

        self.loss_tracker.update_state(total_loss)
        self.pred_loss_tracker.update_state(pred_loss)
        self.reg_loss_tracker.update_state(reg_loss)
        return {
            "loss": self.loss_tracker.result(),
            "pred_loss": self.pred_loss_tracker.result(),
            "reg_loss": self.reg_loss_tracker.result(),
        }

    def test_step(self, data):
        (x, t), y = data
        outputs = self((x, t), training=False)
        pred_loss = self._prediction_loss(y, outputs)
        reg_loss = self._regularization_loss()
        total_loss = pred_loss + reg_loss
        mse = tf.reduce_mean(tf.square(y - outputs[0]))

        self.val_loss_tracker.update_state(total_loss)
        self.val_mse_tracker.update_state(mse)
        return {
            "loss": self.val_loss_tracker.result(),
            "mse": self.val_mse_tracker.result(),
        }


###############################################################################
# Randomized balanced-batch matching utilities
###############################################################################

def create_treatment_indices(T_array):
    """Group row indices by observed treatment tuple."""
    treatment_indices = defaultdict(list)
    for i, t in enumerate(T_array):
        treatment_indices[tuple(int(v) for v in t)].append(i)
    return treatment_indices


def _as_rng(random_state=None):
    if isinstance(random_state, np.random.Generator):
        return random_state
    return np.random.default_rng(random_state)


def _available_candidates(indices: Sequence[int], selected_set: set) -> List[int]:
    return [idx for idx in indices if idx not in selected_set]


def construct_balanced_batch(
    X_embed,
    treatment_indices,
    batch_size,
    random_state=None,
    allow_replacement=True,
):
    """Construct one approximately balanced batch.

    The constructor repeatedly cycles through the observed treatment
    patterns; in each cycle it picks, for a randomly chosen not-yet-covered
    pattern, the sample closest (in the balancing-score space ``X_embed``)
    to the samples already selected for the batch.
    """
    rng = _as_rng(random_state)
    available_treatments = [comb for comb, idxs in treatment_indices.items() if len(idxs) > 0]
    if not available_treatments:
        raise ValueError("treatment_indices must contain at least one non-empty treatment group")
    if batch_size <= 0:
        return []

    selected_indices: List[int] = []
    selected_set = set()
    unseen_in_cycle = set(available_treatments)

    seed_comb = available_treatments[int(rng.integers(len(available_treatments)))]
    seed_pool = treatment_indices[seed_comb]
    seed_idx = seed_pool[int(rng.integers(len(seed_pool)))]
    selected_indices.append(seed_idx)
    selected_set.add(seed_idx)
    unseen_in_cycle.discard(seed_comb)

    while len(selected_indices) < batch_size:
        if not unseen_in_cycle:
            unseen_in_cycle = set(available_treatments)

        candidate_combs = [
            comb for comb in unseen_in_cycle
            if _available_candidates(treatment_indices[comb], selected_set)
        ]
        if not candidate_combs:
            if allow_replacement:
                candidate_combs = list(unseen_in_cycle)
            else:
                remaining_any = [
                    idx
                    for comb in available_treatments
                    for idx in _available_candidates(treatment_indices[comb], selected_set)
                ]
                if not remaining_any:
                    break
                selected_indices.append(remaining_any[int(rng.integers(len(remaining_any)))])
                selected_set.add(selected_indices[-1])
                continue

        target_comb = candidate_combs[int(rng.integers(len(candidate_combs)))]
        candidates = _available_candidates(treatment_indices[target_comb], selected_set)
        if not candidates:
            candidates = list(treatment_indices[target_comb])

        if selected_indices:
            dists = pairwise_distances(X_embed[candidates], X_embed[selected_indices])
            closest_idx = candidates[int(np.argmin(dists.mean(axis=1)))]
        else:
            closest_idx = candidates[int(rng.integers(len(candidates)))]

        selected_indices.append(closest_idx)
        selected_set.add(closest_idx)
        unseen_in_cycle.discard(target_comb)

    return selected_indices


def generate_balanced_batches(
    X,
    T,
    batch_size,
    num_batches,
    n_components=10,
    random_state=None,
    allow_replacement=True,
):
    """Generate balanced batch index lists using PCA balancing scores."""
    if num_batches <= 0:
        return []
    if batch_size <= 0:
        raise ValueError("batch_size must be positive")

    X_arr = np.asarray(X)
    T_arr = np.asarray(T)
    max_components = max(1, min(n_components, X_arr.shape[0], X_arr.shape[1]))
    pca = PCA(n_components=max_components)
    X_embed = pca.fit_transform(X_arr)

    treatment_indices = create_treatment_indices(T_arr)
    rng = _as_rng(random_state)
    batches = []
    for _ in range(num_batches):
        batch_indices = construct_balanced_batch(
            X_embed,
            treatment_indices,
            batch_size,
            random_state=rng,
            allow_replacement=allow_replacement,
        )
        batches.append(batch_indices)
    return batches


def get_balanced_dataset(X, T, Y, batch_indices_list):
    """Create a tf.data.Dataset from precomputed balanced batch indices."""
    X_arr = np.asarray(X)
    T_arr = np.asarray(T)
    Y_arr = np.asarray(Y)

    batches = []
    for indices in batch_indices_list:
        x_batch = tf.convert_to_tensor(X_arr[indices], dtype=tf.float32)
        t_batch = tf.convert_to_tensor(T_arr[indices], dtype=tf.float32)
        y_batch = tf.convert_to_tensor(Y_arr[indices], dtype=tf.float32)
        batches.append(((x_batch, t_batch), y_batch))

    return tf.data.Dataset.from_generator(
        lambda: iter(batches),
        output_signature=(
            (
                tf.TensorSpec(shape=(None, X_arr.shape[1]), dtype=tf.float32),
                tf.TensorSpec(shape=(None, T_arr.shape[1]), dtype=tf.float32),
            ),
            tf.TensorSpec(shape=(None, 1), dtype=tf.float32),
        ),
    )


==> anc/src/models/tarnet_cfr.py <==
import itertools

import numpy as np
import tensorflow as tf
from tensorflow.keras import layers, Model


SQRT_CONST = 1e-10


def safe_sqrt(x, lbound=SQRT_CONST):
    return tf.sqrt(tf.clip_by_value(x, lbound, np.inf))


def pdist2sq(X, Y):
    C = -2 * tf.matmul(X, tf.transpose(Y))
    nx = tf.reduce_sum(tf.square(X), 1, keepdims=True)
    ny = tf.reduce_sum(tf.square(Y), 1, keepdims=True)
    D = (C + tf.transpose(ny)) + nx
    return D


def wasserstein(X, t, p, lam=10, its=5, sq=False, backpropT=False):
    """Sinkhorn approximation of the Wasserstein distance between two groups."""
    it = tf.where(t > 0.5)[:, 0]
    ic = tf.where(t <= 0.5)[:, 0]
    Xc = tf.gather(X, ic)
    Xt = tf.gather(X, it)
    nc = tf.cast(tf.shape(Xc)[0], tf.float32)
    nt = tf.cast(tf.shape(Xt)[0], tf.float32)

    if sq:
        M = pdist2sq(Xt, Xc)
    else:
        M = safe_sqrt(pdist2sq(Xt, Xc))

    M_mean = tf.stop_gradient(tf.reduce_mean(M))

    delta = tf.stop_gradient(tf.reduce_max(M))
    eff_lam = tf.stop_gradient(lam / M_mean)

    Mt = M
    row = delta * tf.ones(tf.shape(M[0:1, :]))
    col = tf.concat([delta * tf.ones(tf.shape(M[:, 0:1])), tf.zeros((1, 1))], axis=0)
    Mt = tf.concat([M, row], axis=0)
    Mt = tf.concat([Mt, col], axis=1)

    a = tf.concat([
        p * tf.ones(tf.concat([tf.shape(tf.where(t > 0))[:1], [1]], axis=0)) / nt,
        (1 - p) * tf.ones((1, 1)),
    ], axis=0)

    b = tf.concat([
        (1 - p) * tf.ones(tf.concat([tf.shape(tf.where(t < 1))[:1], [1]], axis=0)) / nc,
        p * tf.ones((1, 1)),
    ], axis=0)

    Mlam = eff_lam * Mt
    K = tf.exp(-Mlam) + 1e-6
    ainvK = K / a

    u = a
    for _ in range(0, its):
        u = 1.0 / (tf.matmul(ainvK, (b / tf.transpose(tf.matmul(tf.transpose(u), K)))))
    v = b / (tf.transpose(tf.matmul(tf.transpose(u), K)))

    T = u * (tf.transpose(v) * K)

    if not backpropT:
        T = tf.stop_gradient(T)

    E = T * Mt
    D = tf.reduce_sum(E)

    return D, Mlam


def encode_treatment_patterns(t_out, num_treatments):
    powers = tf.constant([2 ** i for i in range(num_treatments - 1, -1, -1)], dtype=tf.int32)
    return tf.reduce_sum(tf.cast(t_out, tf.int32) * powers, axis=1)


def wasserstein_tf(
    phi_x,
    t_out,
    num_treatments,
    lam=10,
    its=10,
    sq=True,
    backpropT=True,
):
    """Average pairwise Wasserstein distance across observed treatment patterns.

    Treatment vectors are first encoded as integer pattern ids,
    representations are grouped by those ids, and each distinct pair of
    non-tiny groups is compared with the Sinkhorn distance.
    """
    t_encoded = encode_treatment_patterns(t_out, num_treatments)
    unique_treatments, _ = tf.unique(t_encoded)
    num_t = tf.shape(unique_treatments)[0]

    def cond(idx, groups, counts):
        return idx < num_t

    def body(idx, groups, counts):
        ti = unique_treatments[idx]
        mask = tf.equal(t_encoded, ti)
        group = tf.boolean_mask(phi_x, mask)
        groups = groups.write(idx, group)
        counts = counts.write(idx, tf.shape(group)[0])
        return idx + 1, groups, counts

    groups = tf.TensorArray(dtype=tf.float32, size=num_t, dynamic_size=False, infer_shape=False)
    counts = tf.TensorArray(dtype=tf.int32, size=num_t, dynamic_size=False)

    _, groups, counts = tf.while_loop(
        cond,
        body,
        loop_vars=(tf.constant(0), groups, counts),
    )

    def outer_cond(i, bp_loss, counter):
        return i < num_t

    def outer_body(i, bp_loss, counter):
        def inner_cond(j, bp_loss, counter):
            return j < num_t

        def inner_body(j, bp_loss, counter):
            Xi = groups.read(i)
            Xj = groups.read(j)
            ni = counts.read(i)
            nj = counts.read(j)

            def _do():
                combined_X = tf.concat([Xi, Xj], axis=0)
                t_temp = tf.concat([
                    tf.ones((ni,), tf.float32),
                    tf.zeros((nj,), tf.float32),
                ], axis=0)

                dist, _ = wasserstein(
                    combined_X,
                    t_temp,
                    p=0.5,
                    lam=lam,
                    its=its,
                    sq=sq,
                    backpropT=backpropT,
                )
                return bp_loss + dist, counter + 1

            def _skip():
                return bp_loss, counter

            bp_loss, counter = tf.cond(
                tf.logical_and(ni >= 2, nj >= 2),
                _do,
                _skip,
            )
            return j + 1, bp_loss, counter

        _, bp_loss, counter = tf.while_loop(
            inner_cond,
            inner_body,
            loop_vars=(i + 1, bp_loss, counter),
        )
        return i + 1, bp_loss, counter

    _, bp_loss, counter = tf.while_loop(
        outer_cond,
        outer_body,
        loop_vars=(tf.constant(0), tf.constant(0.0, tf.float32), tf.constant(0)),
    )

    return tf.where(
        counter > 0,
        bp_loss / tf.cast(counter, tf.float32),
        tf.constant(0.0, tf.float32),
    )


class TARNet_CFR(Model):
    def __init__(
        self,
        input_dim,
        rep_dim=200,
        wass_weight=1e-2,
        weights_dict=None,
        l2_weight=1e-5,
        head_dim=100,
        num_treatments=1,
        representation_layer_num=3,
        head_layer_num=3,
        wass_lambda=10,
        wass_its=10,
        wass_sq=True,
        wass_backpropT=True,
    ):
        super(TARNet_CFR, self).__init__()

        self.input_dim = input_dim
        self.wass_weight = wass_weight
        self.l2_weight = l2_weight
        self.num_treatments = num_treatments
        self.wass_lambda = wass_lambda
        self.wass_its = wass_its
        self.wass_sq = wass_sq
        self.wass_backpropT = wass_backpropT

        if weights_dict is None:
            weights_dict = {}

        weight_list = []
        combinations = list(itertools.product([0, 1], repeat=num_treatments))
        for comb in combinations:
            weight_list.append(weights_dict.get(comb, 1.0))
        self.weight_tensor = tf.constant(weight_list, dtype=tf.float32)

        self.representation = tf.keras.Sequential([
            layers.Dense(
                rep_dim,
                activation="relu",
                kernel_regularizer=tf.keras.regularizers.l2(self.l2_weight),
                name=f"rep_x_{i}",
            )
            for i in range(representation_layer_num)
        ])

        self.treatment_combinations = combinations
        self.heads = []
        for i, comb in enumerate(self.treatment_combinations):
            head = tf.keras.Sequential([
                layers.Dense(
                    head_dim,
                    activation="relu",
                    kernel_regularizer=tf.keras.regularizers.l2(self.l2_weight),
                )
                for _ in range(head_layer_num)
            ])
            head.add(layers.Dense(1, kernel_regularizer=tf.keras.regularizers.l2(self.l2_weight)))
            setattr(self, f"head_{i}", head)
            self.heads.append(head)
        self.bn = tf.keras.layers.BatchNormalization(axis=-1, center=False, scale=False, epsilon=1e-5)

    def call(self, inputs, training=False):
        x, t = inputs
        phi_x = self.representation(x)

        norm = tf.norm(phi_x, axis=1, keepdims=True) + 1e-8
        phi_x = phi_x / norm

        all_preds = [head(phi_x) for head in self.heads]
        y_preds_concat = tf.concat(all_preds, axis=1)

        return phi_x, t, y_preds_concat

    def train_step(self, data):
        (x, t), y = data

        t_int = tf.cast(t, tf.int32)
        powers = tf.constant([2 ** i for i in range(self.num_treatments - 1, -1, -1)], dtype=tf.int32)
        indices = tf.reduce_sum(t_int * powers, axis=1)

        with tf.GradientTape() as tape:
            phi_x, t_out, y_preds_all = self((x, t), training=True)

            batch_indices = tf.range(tf.shape(y)[0], dtype=tf.int32)
            gather_indices = tf.stack([batch_indices, indices], axis=1)
            y_pred = tf.gather_nd(y_preds_all, gather_indices)
            y_pred = tf.expand_dims(y_pred, axis=1)

            errors = tf.square(y - y_pred)
            sample_weights = tf.gather(self.weight_tensor, indices)
            loss_pred = tf.reduce_mean(errors * tf.expand_dims(sample_weights, axis=1))

            if self.wass_weight > 0:
                wasserstein_loss = wasserstein_tf(
                    phi_x,
                    t_out,
                    num_treatments=self.num_treatments,
                    lam=self.wass_lambda,
                    its=self.wass_its,
                    sq=self.wass_sq,
                    backpropT=self.wass_backpropT,
                )
            else:
                wasserstein_loss = tf.constant(0.0, dtype=tf.float32)

            total_loss = loss_pred + self.wass_weight * wasserstein_loss

        grads = tape.gradient(total_loss, self.trainable_variables)
        self.optimizer.apply_gradients(zip(grads, self.trainable_variables))
        return {"loss": total_loss, "pred_loss": loss_pred, "wass_loss": wasserstein_loss}


==> anc/src/models/tece_vae.py <==
import numpy as np
import tensorflow as tf
import tensorflow_probability as tfp
from sklearn.preprocessing import MinMaxScaler
from sklearn.metrics import f1_score, mean_squared_error, roc_curve, roc_auc_score

tfd = tfp.distributions
tfk = tf.keras
tfkl = tf.keras.layers


###############################################################################
# 1. Dataset Utility
###############################################################################
class DataLoaderCEVAE:
    """Builds train/test tf.data pipelines.

    Keeps the column indices of binary / continuous / categorical proxy
    variables; the feature matrix is assumed to be ordered as
    ``[binary | continuous | categorical]``.
    """

    def __init__(self,
                 X_train, X_test,
                 y_train, y_test,
                 treatments_columns,
                 batch_size=100,
                 binfeats=None, contfeats=None, catfeats=None):
        self.X_train = X_train.values
        self.X_test = X_test.values
        self.y_train = y_train
        self.y_test = y_test
        self.treatments_columns = treatments_columns
        self.batch_size = batch_size

        if binfeats is None:
            self.binfeats = range(self.X_train.shape[1] - 1)
        else:
            self.binfeats = binfeats

        self.contfeats = [] if contfeats is None else contfeats
        self.catfeats = [] if catfeats is None else catfeats

    def get_train_valid_test(self):
        X_without_t_train = np.delete(self.X_train, self.treatments_columns, axis=1)
        t_train = self.X_train[:, self.treatments_columns]
        y_train_ = self.y_train.reshape(-1, 1)

        X_without_t_test = np.delete(self.X_test, self.treatments_columns, axis=1)
        t_test = self.X_test[:, self.treatments_columns]
        y_test_ = self.y_test.reshape(-1, 1)

        train_ds = tf.data.Dataset.from_tensor_slices(
            (X_without_t_train.astype("float32"),
             t_train.astype("float32"),
             y_train_.astype("float32"))
        ).shuffle(10000).batch(self.batch_size)

        test_ds = tf.data.Dataset.from_tensor_slices(
            (X_without_t_test.astype("float32"),
             t_test.astype("float32"),
             y_test_.astype("float32"))
        ).batch(len(y_test_))

        yield train_ds, test_ds, self.contfeats, self.binfeats


###############################################################################
# 2. Sub-network definitions
###############################################################################
class SharedEmbeddingW_withMLP(tfk.Model):
    """Task embedding network, shared between the encoder and the decoder."""

    def __init__(self, t_embed_dim=10, dim_h=200, decay=1e-4, nh=2):
        super().__init__()
        self.t_embed_dim = t_embed_dim
        self.decay = decay
        self.dim_h = dim_h

        self.hidden_W_layer = [
            tfkl.Dense(
                dim_h, activation=None,
                kernel_regularizer=tf.keras.regularizers.l2(self.decay),
                name=f'W_embed_hidden_layer_{i}')
            for i in range(nh)
        ]
        self.output_layer = tfkl.Dense(
            t_embed_dim, activation=None,
            kernel_regularizer=tf.keras.regularizers.l2(self.decay),
            name='W_embed_output_layer'
        )

    def call(self, t_batch):
        t_emb = t_batch
        for layer in self.hidden_W_layer:
            t_emb = tf.nn.elu(layer(t_emb))
        t_emb = tf.nn.elu(self.output_layer(t_emb))
        return t_emb


class PXZ(tfk.Model):
    """p(x|z): distributions for binary + continuous + categorical proxies.

    Returns:
        Tuple ``(x_bin_dist, x_con_dist, x_cat_dists)``. Components that are
        absent in the data are ``None`` / an empty list.
    """

    def __init__(self, dim_in=20, nh=1, dim_h=20,
                 dim_out_bin=0, dim_out_con=0, cat_dims=None,
                 decay=1e-4):
        super().__init__()
        self.nh = nh
        self.dim_h = dim_h
        self.dim_out_bin = dim_out_bin
        self.dim_out_con = dim_out_con
        self.cat_dims = list(cat_dims) if cat_dims else []
        self.decay = decay

        reg = tf.keras.regularizers.l2(self.decay)

        self.input_layer = tfkl.Dense(
            dim_h, activation=None, kernel_regularizer=reg,
            name='shared_hpx_input_dense',
        )
        self.hiddens = [
            tfkl.Dense(
                dim_h, activation=None, kernel_regularizer=reg,
                name=f'shared_hpx_{i}')
            for i in range(nh)
        ]

        # binary head (raw logits, consumed by tfd.Bernoulli(logits=...))
        if dim_out_bin > 0:
            self.output_bin = tfkl.Dense(
                dim_out_bin, activation=None, kernel_regularizer=reg,
                name='binary_logit_dense',
            )
        else:
            self.output_bin = None

        # continuous head (mu, sigma via softplus)
        if dim_out_con > 0:
            self.output_con_mu = tfkl.Dense(
                dim_out_con, activation=None, kernel_regularizer=reg,
                name='cont_mu_dense',
            )
            self.output_con_sigma = tfkl.Dense(
                dim_out_con, activation=None, kernel_regularizer=reg,
                name='cont_scale_dense',
            )
        else:
            self.output_con_mu = None
            self.output_con_sigma = None

        # categorical heads: one Dense(num_cat) per categorical proxy
        self.output_cat = [
            tfkl.Dense(
                num_cat, activation=None, kernel_regularizer=reg,
                name=f'cat_logits_{i}',
            )
            for i, num_cat in enumerate(self.cat_dims)
        ]

        self.softplus = tf.math.softplus

    def call(self, z_input, training=None):
        h = tf.nn.elu(self.input_layer(z_input))
        for layer in self.hiddens:
            h = tf.nn.elu(layer(h))

        x_bin_dist = None
        if self.output_bin is not None:
            logits_bin = self.output_bin(tf.nn.elu(h))
            x_bin_dist = tfd.Bernoulli(logits=logits_bin)

        x_con_dist = None
        if self.output_con_mu is not None:
            mu = self.output_con_mu(tf.nn.elu(h))
            sigma = self.softplus(self.output_con_sigma(tf.nn.elu(h)))
            x_con_dist = tfd.Normal(loc=mu, scale=sigma)

        # categorical p(x_f|z): one Categorical per proxy variable
        x_cat_dists = [
            tfd.Categorical(logits=layer(tf.nn.elu(h)))
            for layer in self.output_cat
        ]

        return x_bin_dist, x_con_dist, x_cat_dists


class PTZ(tfk.Model):
    """p(t|z): independent Bernoulli per treatment."""

    def __init__(self, dim_in=20, nh=0, dim_h=20, dim_out=1, decay=1e-4):
        super().__init__()
        self.nh = nh
        self.decay = decay

        reg = tf.keras.regularizers.l2(self.decay)
        self.input_layer = tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
        self.hiddens = [
            tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
            for _ in range(nh)
        ]
        self.output_layer = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)

    def call(self, z, training=None):
        x = tf.nn.elu(self.input_layer(z))
        for layer in self.hiddens:
            x = tf.nn.elu(layer(x))
        logits_t = self.output_layer(x)
        return tfd.Bernoulli(logits=logits_t)


class PYZT(tfk.Model):
    """p(y|z,t): N(mu, 1) with the scale fixed to 1."""

    def __init__(self, dim_in=20, nh=2, dim_h=20, dim_out=1, decay=1e-4):
        super().__init__()
        self.nh = nh
        self.decay = decay

        reg = tf.keras.regularizers.l2(self.decay)
        self.input_t0 = tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
        self.hiddens_t0 = [
            tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
            for _ in range(nh)
        ]
        self.mu = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)
        self.sigma = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)
        self.softplus = tf.math.softplus

    def call(self, z, t_emb, training=None):
        h = tf.concat([z, t_emb], axis=1)
        h = tf.nn.elu(self.input_t0(h))
        for layer in self.hiddens_t0:
            h = tf.nn.elu(layer(h))
        mu0 = self.mu(h)
        sigma0 = self.softplus(self.sigma(h))
        return tfd.Normal(loc=mu0, scale=1)


class QTX(tfk.Model):
    """q(t|x): independent Bernoulli per treatment."""

    def __init__(self, dim_in=25, nh=0, dim_h=20, dim_out=1, decay=1e-4):
        super().__init__()
        self.nh = nh
        self.decay = decay

        reg = tf.keras.regularizers.l2(self.decay)
        self.input_layer = tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
        self.hiddens = [
            tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
            for _ in range(nh)
        ]
        self.output_layer = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)

    def call(self, x, training=None):
        h = tf.nn.elu(self.input_layer(x))
        for layer in self.hiddens:
            h = tf.nn.elu(layer(h))
        logits_t = self.output_layer(h)
        return tfd.Bernoulli(logits=logits_t)


class QYXT(tfk.Model):
    """q(y|x,t): N(mu, 1) with the scale fixed to 1."""

    def __init__(self, dim_in=25, nh=2, dim_h=20, dim_out=1, decay=1e-4):
        super().__init__()
        self.nh = nh
        self.decay = decay

        reg = tf.keras.regularizers.l2(self.decay)
        self.input_layer = tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
        self.hiddens = [
            tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
            for _ in range(nh)
        ]
        self.mu = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)
        self.sigma = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)
        self.softplus = tf.math.softplus

    def call(self, x, t_emb, training=None):
        h = tf.concat([x, t_emb], axis=1)
        h = tf.nn.elu(self.input_layer(h))
        for layer in self.hiddens:
            h = tf.nn.elu(layer(h))
        mu0 = self.mu(h)
        sigma0 = self.softplus(self.sigma(h))
        return tfd.Normal(loc=mu0, scale=1)


class QZTYX(tfk.Model):
    """q(z|t,y,x): N(mu_z, sigma_z)."""

    def __init__(self, dim_in=26, nh=2, dim_h=20, dim_out=20, decay=1e-4):
        super().__init__()
        self.nh = nh
        self.decay = decay

        reg = tf.keras.regularizers.l2(self.decay)
        self.input_layer = tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
        self.hiddens = [
            tfkl.Dense(dim_h, activation=None, kernel_regularizer=reg)
            for _ in range(nh)
        ]
        self.mu = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)
        self.sigma = tfkl.Dense(dim_out, activation=None, kernel_regularizer=reg)
        self.softplus = tf.math.softplus

    def call(self, xy, t, training=None):
        h = tf.concat([xy, t], axis=1)
        h = tf.nn.elu(self.input_layer(h))
        for layer in self.hiddens:
            h = tf.nn.elu(layer(h))
        mu0 = self.mu(h)
        sigma0 = self.softplus(self.sigma(h))
        return tfd.Normal(loc=mu0, scale=sigma0)


###############################################################################
# 3. TECE-VAE main class
###############################################################################
class TECEVAE:
    """TECE-VAE training driver.

    ``fit_all()`` trains the model and returns ``(cevae_cate, dist_dict)``;
    ``dist_dict`` holds the trained sub-networks for counterfactual
    inference at test time.
    """

    def __init__(self,
                 X_train, X_test,
                 y_train, y_test,
                 treatments_columns,
                 z_dim=20,
                 h_dim=64,
                 epochs=25,
                 batch=100,
                 lr=1e-3,
                 decay=1e-3,
                 print_every=5,
                 binfeats=None,
                 contfeats=None,
                 catfeats=None,
                 cat_dims=None,
                 w_embed_output=10,
                 w_embed_layer_num=2,
                 w_embed_layer_units_num=200,
                 binarytarget=True):
        self.treatments_columns = treatments_columns
        self.t_dim = len(treatments_columns)
        self.z_dim = z_dim
        self.h_dim = h_dim
        self.w_embed_output = w_embed_output
        self.w_embed_layer_num = w_embed_layer_num
        self.w_embed_layer_units_num = w_embed_layer_units_num
        self.epochs = epochs
        self.batch = batch
        self.lr = lr
        self.decay = decay
        self.print_every = print_every
        self.binarytarget = binarytarget
        # List of category counts of the categorical proxies; if empty, no
        # categorical head is built.
        self.cat_dims = list(cat_dims) if cat_dims else []

        self.dataset = DataLoaderCEVAE(
            X_train, X_test, y_train, y_test,
            treatments_columns, batch_size=batch,
            binfeats=binfeats, contfeats=contfeats, catfeats=catfeats,
        )
        self.scaler = MinMaxScaler(feature_range=(0, 1))

    @staticmethod
    def _find_optimal_cutoff(target, predicted):
        fpr, tpr, thresholds = roc_curve(target, predicted)
        youden = tpr - (1 - fpr)
        idx = np.argmax(youden)
        return thresholds[idx]

    # -------------------------------------------------------------------------
    def fit_all(self):
        """Run fit() over all splits, aggregating CATE and metrics."""
        cevae_cate = np.zeros(len(self.treatments_columns))
        metrics_list = []
        dist_dict = None

        for i, (train_ds, test_ds, contfeats, binfeats) in enumerate(self.dataset.get_train_valid_test()):
            y0, y1, cate_val, y_pred, y_true, dist_dict = self.fit(train_ds, test_ds)
            cevae_cate[i] = cate_val

            if self.binarytarget:
                thr = self._find_optimal_cutoff(y_true, y_pred)
                y_pred01 = (y_pred >= thr).astype(int)
                metrics_list.append((f1_score(y_true, y_pred01),
                                     roc_auc_score(y_true, y_pred01)))
            else:
                metrics_list.append(mean_squared_error(y_true, y_pred))

        if not metrics_list:
            print("No metrics calculated (empty dataset?). Estimated CATE:", cevae_cate)
            return cevae_cate, dist_dict

        if self.binarytarget:
            f1vals = [m[0] for m in metrics_list]
            aucvals = [m[1] for m in metrics_list]
            print("Average F1:", np.mean(f1vals), "Average AUC:", np.mean(aucvals))
        else:
            print("Average RMSE:", np.mean(metrics_list))
        print("Estimated CATE:", cevae_cate)
        return cevae_cate, dist_dict

    # -------------------------------------------------------------------------
    @tf.function
    def train_step(self, X_bt, t_bt, y_bt, p_z,
                   q_t_x_dist, sharedW, q_y_xt_dist, q_z_tyx_dist,
                   p_x_z_dist, p_t_z_dist, p_y_zt_dist, optimizer, epoch):
        with tf.GradientTape() as tape:
            # ---- AUXILIARY LOSS ----------------------------------------
            # q(t|x)
            t_infer_dist = q_t_x_dist(X_bt)
            l6 = tf.reduce_sum(t_infer_dist.log_prob(t_bt), axis=-1)

            # q(y|x,t): the observed treatment vector is embedded
            t_obs_emb = sharedW(tf.cast(t_bt, tf.float32))
            y_infer_dist = q_y_xt_dist(X_bt, t_obs_emb)
            l7 = tf.reduce_sum(y_infer_dist.log_prob(y_bt), axis=1)

            # q(z|x,t,y)
            xy = tf.concat([X_bt, y_infer_dist.sample()], axis=1)
            z_infer_dist = q_z_tyx_dist(xy, t_obs_emb)
            z_infer_sample = z_infer_dist.sample()

            # ---- REGULARIZATION LOSS (approximate KL: log p(z) - log q(z|...)) ----
            l5 = tf.reduce_sum(
                p_z.log_prob(z_infer_sample) - z_infer_dist.log_prob(z_infer_sample),
                axis=1,
            )

            # ---- RECONSTRUCTION LOSS -----------------------------------
            # p(x|z)
            x_bin_dist, x_con_dist, x_cat_dists = p_x_z_dist(z_infer_sample)

            bin_dim = len(self.dataset.binfeats)
            con_dim = len(self.dataset.contfeats)
            cat_dim = len(self.cat_dims)

            l1 = tf.constant(0.0, dtype=tf.float32)
            if x_bin_dist is not None:
                x_bin_true = X_bt[:, :bin_dim]
                l1 = tf.reduce_sum(x_bin_dist.log_prob(x_bin_true), axis=1)

            l2 = tf.constant(0.0, dtype=tf.float32)
            if x_con_dist is not None and con_dim > 0:
                x_con_true = X_bt[:, bin_dim:bin_dim + con_dim]
                l2 = tf.reduce_sum(x_con_dist.log_prob(x_con_true), axis=1)

            # categorical proxies; zero when cat_dims=[]
            l_cat = tf.constant(0.0, dtype=tf.float32)
            if x_cat_dists:
                cat_start = bin_dim + con_dim
                cat_true = X_bt[:, cat_start:cat_start + cat_dim]
                cat_true_int = tf.cast(cat_true, tf.int32)
                l_cat = tf.add_n([
                    dist.log_prob(cat_true_int[:, i])
                    for i, dist in enumerate(x_cat_dists)
                ])

            # p(t|z)
            t_dist = p_t_z_dist(z_infer_sample)
            l3 = tf.reduce_sum(t_dist.log_prob(t_bt), axis=1)

            # p(y|t,z): the observed treatment vector is embedded
            y_dist = p_y_zt_dist(z_infer_sample, t_obs_emb)
            l4 = tf.squeeze(y_dist.log_prob(y_bt), axis=-1)

            # ELBO
            sum_all = l1 + l2 + l3 + l4 + l5 + l6 + l7 + l_cat
            nll = -tf.reduce_mean(sum_all)

            # L2 weight regularization terms of all sub-networks
            reg_terms = []
            for net in (p_x_z_dist, p_t_z_dist, p_y_zt_dist,
                        q_t_x_dist, q_y_xt_dist, q_z_tyx_dist, sharedW):
                reg_terms.extend(net.losses)
            l_reg = tf.add_n(reg_terms) if reg_terms else tf.constant(0.0, dtype=tf.float32)

            loss_batch = nll + l_reg

        trainable_vars = (
            p_t_z_dist.trainable_variables
            + p_y_zt_dist.trainable_variables
            + q_t_x_dist.trainable_variables
            + q_y_xt_dist.trainable_variables
            + q_z_tyx_dist.trainable_variables
            + sharedW.trainable_variables
            + p_x_z_dist.trainable_variables
        )

        grads = tape.gradient(loss_batch, trainable_vars)
        optimizer.apply_gradients(zip(grads, trainable_vars))

        loss_parts = {
            'l1': l1, 'l2': l2, 'l3': l3, 'l4': l4,
            'l5': l5, 'l6': l6, 'l7': l7, 'l_cat': l_cat,
            'l_reg': l_reg,
        }
        return loss_batch, loss_parts

    # -------------------------------------------------------------------------
    def fit(self, train_ds, test_ds):
        """Train on one split and predict on the test fold."""
        # infer x dimension from the first batch
        for X_batch_ex, _, _ in train_ds.take(1):
            x_dim = X_batch_ex.shape[1]

        # build sub-networks
        sharedW = SharedEmbeddingW_withMLP(
            t_embed_dim=self.w_embed_output,
            nh=self.w_embed_layer_num,
            dim_h=self.w_embed_layer_units_num,
            decay=self.decay,
        )

        p_x_z_dist = PXZ(
            dim_in=self.z_dim, nh=1, dim_h=self.h_dim,
            dim_out_bin=len(self.dataset.binfeats),
            dim_out_con=len(self.dataset.contfeats),
            cat_dims=self.cat_dims,
            decay=self.decay,
        )
        p_t_z_dist = PTZ(
            dim_in=self.z_dim, nh=0, dim_h=self.h_dim,
            dim_out=self.t_dim, decay=self.decay,
        )
        p_y_zt_dist = PYZT(
            dim_in=self.z_dim, nh=2, dim_h=self.h_dim,
            dim_out=1, decay=self.decay,
        )
        q_t_x_dist = QTX(
            dim_in=x_dim, nh=0, dim_h=self.h_dim,
            dim_out=self.t_dim, decay=self.decay,
        )
        q_y_xt_dist = QYXT(
            dim_in=x_dim, nh=2, dim_h=self.h_dim,
            dim_out=1, decay=self.decay,
        )
        q_z_tyx_dist = QZTYX(
            dim_in=(x_dim + self.t_dim), nh=2, dim_h=self.h_dim,
            dim_out=self.z_dim, decay=self.decay,
        )

        optimizer = tf.keras.optimizers.Adam(learning_rate=self.lr)
        p_z = tfd.Normal(loc=tf.zeros([self.z_dim]), scale=tf.ones([self.z_dim]))

        for epoch in range(self.epochs):
            loss_batch = None
            loss_parts = None
            for X_bt, t_bt, y_bt in train_ds:
                loss_batch, loss_parts = self.train_step(
                    X_bt, t_bt, y_bt, p_z,
                    q_t_x_dist, sharedW, q_y_xt_dist, q_z_tyx_dist,
                    p_x_z_dist, p_t_z_dist, p_y_zt_dist,
                    optimizer, epoch,
                )

            if (epoch + 1) % self.print_every == 0:
                parts_str = ", ".join(
                    f"{k}={tf.reduce_mean(v).numpy():.4f}"
                    for k, v in loss_parts.items()
                )
                print(
                    f"Epoch {epoch + 1}/{self.epochs}, "
                    f"Loss={loss_batch.numpy():.4f}, parts: {parts_str}"
                )

        # ---- factual prediction on the test fold ----------------------
        X_test_list, t_test_list, y_test_list = [], [], []
        for X_test_bt, t_test_bt, y_test_bt in test_ds:
            X_test_list.append(X_test_bt)
            t_test_list.append(t_test_bt)
            y_test_list.append(y_test_bt)
        X_test_all = tf.concat(X_test_list, axis=0)
        t_test_all = tf.concat(t_test_list, axis=0)
        y_test_all = tf.concat(y_test_list, axis=0)

        # Counterfactual outcomes are computed by the caller via the
        # trained sub-networks in dist_dict; here only the factual
        # prediction q(y|x,t_obs) is returned.
        t_test_all_emb = sharedW(t_test_all)
        y_dist_test = q_y_xt_dist(X_test_all, t_test_all_emb)
        y_pred_test = y_dist_test.mean().numpy().reshape(-1)
        y_true_test = y_test_all.numpy().reshape(-1)

        dist_dict = {
            'p_x_z_dist': p_x_z_dist,
            'p_t_z_dist': p_t_z_dist,
            'p_y_zt_dist': p_y_zt_dist,
            'q_t_x_dist': q_t_x_dist,
            'q_y_xt_dist': q_y_xt_dist,
            'q_z_tyx_dist': q_z_tyx_dist,
            'sharedW': sharedW,
        }

        # cate / y0 / y1 placeholders (computed by the caller)
        cate = 0.0
        y0 = np.zeros(2)
        y1 = np.zeros(2)

        if self.binarytarget:
            y_pred_test_scaled = self.scaler.fit_transform(
                y_pred_test.reshape(-1, 1)
            ).flatten()
            return y0.mean(), y1.mean(), cate, y_pred_test_scaled, y_true_test, dist_dict
        return y0.mean(), y1.mean(), cate, y_pred_test, y_true_test, dist_dict

    def build_and_count_params(self, input_x_dim):
        """Build the sub-networks without training and count parameters."""
        sharedW = SharedEmbeddingW_withMLP(
            t_embed_dim=self.w_embed_output,
            nh=self.w_embed_layer_num,
            dim_h=self.w_embed_layer_units_num,
            decay=self.decay,
        )

        p_x_z_dist = PXZ(
            dim_in=self.z_dim, nh=1, dim_h=self.h_dim,
            dim_out_bin=len(self.dataset.binfeats),
            dim_out_con=len(self.dataset.contfeats),
            cat_dims=self.cat_dims,
            decay=self.decay,
        )
        p_t_z_dist = PTZ(
            dim_in=self.z_dim, nh=0, dim_h=self.h_dim,
            dim_out=self.t_dim, decay=self.decay,
        )
        p_y_zt_dist = PYZT(
            dim_in=self.z_dim, nh=2, dim_h=self.h_dim,
            dim_out=1, decay=self.decay,
        )
        q_t_x_dist = QTX(
            dim_in=input_x_dim, nh=0, dim_h=self.h_dim,
            dim_out=self.t_dim, decay=self.decay,
        )
        q_y_xt_dist = QYXT(
            dim_in=input_x_dim, nh=2, dim_h=self.h_dim,
            dim_out=1, decay=self.decay,
        )
        q_z_tyx_dist = QZTYX(
            dim_in=(input_x_dim + self.t_dim), nh=2, dim_h=self.h_dim,
            dim_out=self.z_dim, decay=self.decay,
        )
        # build by passing dummy inputs
        dummy_x = tf.zeros((1, input_x_dim))
        dummy_t = tf.zeros((1, self.t_dim))
        dummy_z = tf.zeros((1, self.z_dim))
        dummy_xy = tf.zeros((1, input_x_dim + 1))

        _ = sharedW(dummy_t)
        _ = p_x_z_dist(dummy_z)
        _ = p_t_z_dist(dummy_z)
        _ = p_y_zt_dist(dummy_z, sharedW(dummy_t))
        _ = q_t_x_dist(dummy_x)
        _ = q_y_xt_dist(dummy_x, sharedW(dummy_t))
        _ = q_z_tyx_dist(dummy_xy, dummy_t)

        networks = [sharedW, p_x_z_dist, p_t_z_dist, p_y_zt_dist, q_t_x_dist, q_y_xt_dist, q_z_tyx_dist]
        total_params = sum([sum([tf.size(v).numpy() for v in net.trainable_variables]) for net in networks])

        print(f"Total Trainable Parameters (Static Build): {total_params:,}")
        return total_params


==> anc/src/run_simulation_cisinet.py <==
"""Run the CISI-Net simulation experiment.

Generates a synthetic dataset (scenario 1, 2 or 3), trains CISI-Net and
reports the estimated ASE / AIE together with the true values and the
absolute estimation errors.

Example:
    python run_simulation_cisinet.py --scenario 1 --seeds 0 1 2
"""

import argparse
import gc
from collections import Counter
from itertools import product

import numpy as np
import pandas as pd
import tensorflow as tf
from sklearn.model_selection import StratifiedShuffleSplit

from data.synthetic import (
    create_data_scenario1,
    create_data_scenario2,
    create_data_scenario3,
)
from models.cisi_net import CISINet
import evaluate


def parse_args():
    parser = argparse.ArgumentParser(
        description="CISI-Net simulation experiment",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    # --- data generation ---
    g = parser.add_argument_group("data generation")
    g.add_argument("--scenario", type=int, default=1, choices=[1, 2, 3],
                   help="Data-generating scenario (1: fully observed covariates, "
                        "2: latent covariates with proxies, 3: no true interaction effects)")
    g.add_argument("--n-samples", type=int, default=50000, help="Number of samples N")
    g.add_argument("--alpha", type=float, default=-1.0,
                   help="Intercept of the treatment-assignment logit")
    g.add_argument("--lambda1", type=float, default=1.0,
                   help="Coefficient of the indicator H1 in the treatment assignment")
    g.add_argument("--lambda2", type=float, default=1.2,
                   help="Coefficient of the indicator H2 in the treatment assignment")
    g.add_argument("--latent-dim", type=int, default=10,
                   help="Latent dimension z_dim (scenario 2 only)")
    g.add_argument("--beta-t1", type=float, default=1.0, help="Base effect of T1")
    g.add_argument("--beta-t2", type=float, default=1.2, help="Base effect of T2")
    g.add_argument("--beta-t3", type=float, default=0.8, help="Base effect of T3")
    g.add_argument("--beta-t12", type=float, default=1.0, help="Base interaction effect of T1*T2")
    g.add_argument("--beta-t13", type=float, default=-0.5, help="Base interaction effect of T1*T3")
    g.add_argument("--beta-t23", type=float, default=0.1, help="Base interaction effect of T2*T3")
    g.add_argument("--beta-t123", type=float, default=0.7, help="Base interaction effect of T1*T2*T3")
    g.add_argument("--seeds", type=int, nargs="+", default=[0],
                   help="Data-generation seeds; the experiment is repeated for each seed")

    # --- train/test split ---
    g = parser.add_argument_group("train/test split")
    g.add_argument("--test-size", type=float, default=0.30, help="Test fraction")
    g.add_argument("--split-random-state", type=int, default=0,
                   help="Random state of the stratified train/test split")

    # --- training ---
    g = parser.add_argument_group("training")
    g.add_argument("--epochs", type=int, default=20, help="Training epochs")
    g.add_argument("--batch-size", type=int, default=256, help="Batch size")
    g.add_argument("--lr", type=float, default=1e-4, help="Adam learning rate")

    # --- CISI-Net model ---
    g = parser.add_argument_group("CISI-Net model")
    g.add_argument("--balancing-penalty", action=argparse.BooleanOptionalAction, default=True,
                   help="Use the Wasserstein balancing penalty "
                        "(--no-balancing-penalty disables it)")
    g.add_argument("--waas-weight", type=float, default=0.1,
                   help="Weight of the balancing penalty")
    g.add_argument("--waas-lambda", type=float, default=1.0,
                   help="Sinkhorn regularization strength")
    g.add_argument("--waas-its", type=int, default=10, help="Sinkhorn iterations")
    g.add_argument("--waas-sq", action=argparse.BooleanOptionalAction, default=True,
                   help="Use the squared distance matrix inside the Sinkhorn computation")
    g.add_argument("--waas-backprop-t", action=argparse.BooleanOptionalAction, default=True,
                   help="Backpropagate through the transport plan")
    g.add_argument("--y-loss-type", type=str, default="mse", choices=["mse", "log_likelihood"],
                   help="Outcome loss type")
    g.add_argument("--decay", type=float, default=1e-3, help="L2 kernel-regularizer coefficient")
    g.add_argument("--out-layer-num", type=int, default=2,
                   help="Hidden layers of the outcome prediction network")
    g.add_argument("--out-hidden-dim", type=int, default=200,
                   help="Hidden units of the outcome prediction network")
    g.add_argument("--rep-normalization-type", type=str, default="bn",
                   choices=["bn", "divide", "none"],
                   help="Normalization applied to the representation")
    g.add_argument("--rep-out-dim", type=int, default=100,
                   help="Output dimension of the representation network")
    g.add_argument("--rep-layer-num", type=int, default=3,
                   help="Hidden layers of the representation network")
    g.add_argument("--rep-hidden-dim", type=int, default=200,
                   help="Hidden units of the representation network")
    g.add_argument("--task-embedding", action=argparse.BooleanOptionalAction, default=True,
                   help="Use the task embedding network "
                        "(--no-task-embedding feeds the raw treatment vector instead)")
    g.add_argument("--embed-output", type=int, default=5,
                   help="Dimension of the task embedding")
    g.add_argument("--embed-layer-num", type=int, default=2,
                   help="Hidden layers of the task embedding network")
    g.add_argument("--embed-layer-units-num", type=int, default=200,
                   help="Hidden units of the task embedding network")

    return parser.parse_args()


def generate_data(args, seed):
    intervention_effects = {
        "beta_T1": args.beta_t1,
        "beta_T2": args.beta_t2,
        "beta_T3": args.beta_t3,
        "beta_T12": args.beta_t12,
        "beta_T13": args.beta_t13,
        "beta_T23": args.beta_t23,
        "beta_T123": args.beta_t123,
    }
    common = dict(
        intervention_effects=intervention_effects,
        alpha=args.alpha,
        seed=seed,
        lambdas=(args.lambda1, args.lambda2),
    )
    if args.scenario == 1:
        return create_data_scenario1(args.n_samples, **common)
    if args.scenario == 2:
        return create_data_scenario2(args.n_samples, z_dim=args.latent_dim, **common)
    return create_data_scenario3(args.n_samples, **common)


def run_one_seed(args, seed):
    np.random.seed(seed)
    tf.random.set_seed(seed)

    df, true_ite, causal_effects_dict = generate_data(args, seed)

    treatment_columns = ["T1", "T2", "T3"]
    feats = [c for c in df.columns if c.find("X") >= 0]
    perm = feats + treatment_columns

    data_numpy = df[perm].to_numpy()
    y = df["Y"].to_numpy()

    t_list = [tuple(t) for t in df[treatment_columns].values.tolist()]
    combination_counts = Counter(t_list)
    total_samples = len(t_list)
    weights = {
        comb: 1.0 / (2.0 * (count / total_samples))
        for comb, count in combination_counts.items()
    }

    T = df[treatment_columns].to_numpy(dtype=int)
    strat_labels_all = (T[:, 0] << 2) + (T[:, 1] << 1) + T[:, 2]

    sss = StratifiedShuffleSplit(
        n_splits=1, test_size=args.test_size, random_state=args.split_random_state
    )
    idx_train, idx_test = next(sss.split(data_numpy, strat_labels_all))

    X_train, y_train = data_numpy[idx_train], y[idx_train]
    X_test, y_test = data_numpy[idx_test], y[idx_test]

    n_feats = len(feats)
    t_col = list(range(n_feats, len(perm)))

    X_wo_t_train = np.delete(X_train, t_col, axis=1).astype("float32")
    t_train = X_train[:, t_col].astype("float32")
    X_wo_t_test = np.delete(X_test, t_col, axis=1).astype("float32")

    train_ds = (
        tf.data.Dataset.from_tensor_slices(
            ((X_wo_t_train, t_train), y_train.reshape(-1, 1).astype("float32"))
        )
        .shuffle(10000)
        .batch(args.batch_size)
        .prefetch(tf.data.AUTOTUNE)
    )

    model = CISINet(
        treatments_columns=t_col,
        weight_dict=weights,

        # Balancing penalty
        is_use_waas=args.balancing_penalty,
        waas_weight=args.waas_weight,
        waas_lambda=args.waas_lambda,
        waas_its=args.waas_its,
        waas_sq=args.waas_sq,
        waas_backpropT=args.waas_backprop_t,

        # outcome prediction network
        y_loss_type=args.y_loss_type,
        outcome_dim=1,
        out_layer_num=args.out_layer_num,
        out_hidden_dim=args.out_hidden_dim,

        # representation network
        rep_normalization_type=args.rep_normalization_type,
        rep_out_dim=args.rep_out_dim,
        rep_layer_num=args.rep_layer_num,
        rep_hidden_dim=args.rep_hidden_dim,

        # task embedding network
        is_use_task_embedding=args.task_embedding,
        embed_output=args.embed_output,
        embed_layer_num=args.embed_layer_num,
        embed_layer_units_num=args.embed_layer_units_num,

        decay=args.decay,
    )
    model.compile(
        optimizer=tf.keras.optimizers.Adam(learning_rate=args.lr),
        run_eagerly=False,
        jit_compile=False,
    )
    model.fit(train_ds, epochs=args.epochs, verbose=0)

    # counterfactual predictions for all 2^3 treatment combinations
    X_test_tensor = tf.convert_to_tensor(X_wo_t_test, dtype=tf.float32)
    n_test = X_wo_t_test.shape[0]
    outputs_dict = {}
    for comb in product([0, 1], repeat=3):
        t_tensor = tf.tile(
            tf.reshape(tf.constant(comb, dtype=tf.float32), (1, 3)), [n_test, 1]
        )
        y_hat = model([X_test_tensor, t_tensor], training=False)
        outputs_dict[comb] = tf.reshape(y_hat, (-1,)).numpy()

    effect_table = evaluate.compute_effect_table(outputs_dict, causal_effects_dict, idx_test)

    tf.keras.backend.clear_session()
    del model
    gc.collect()

    return effect_table


def main():
    args = parse_args()

    model_tag = "cisinet_w_bp" if args.balancing_penalty else "cisinet_wo_bp"

    rows = []
    for seed in args.seeds:
        effect_table = run_one_seed(args, seed)
        evaluate.print_effect_table(
            effect_table, title=f"{model_tag} | scenario {args.scenario} | seed {seed}"
        )
        rows.append(evaluate.effect_table_to_row(effect_table, seed=seed))
        print(f"seed {seed} done")

    df_results, summary = evaluate.summarize_over_seeds(rows)

    print(f"\n=== mean / std over {len(args.seeds)} seed(s) ===")
    with pd.option_context("display.float_format", lambda v: f"{v:.4f}"):
        print(summary)


if __name__ == "__main__":
    main()


==> anc/src/run_simulation_hlearner.py <==
"""Run the H-Learner baseline simulation experiment.

Generates a synthetic dataset (scenario 1, 2 or 3), trains H-Learner and
reports the estimated ASE / AIE together with the true values and the
absolute estimation errors.

The defaults follow the settings reported by the H-Learner paper (Adam
learning rate 0.005, embedding size 32, two 100-unit hypernetwork layers).
The generated target-learner width is not specified in that paper and is
fixed here to (64, 64) as an explicit implementation choice. The training
budget (20 epochs, batch size 256) and the train/test split follow the other
runners of this package so that all models are compared under the same
protocol.

Example:
    python run_simulation_hlearner.py --scenario 1 --seeds 0 1 2
"""

import argparse
import gc
from itertools import product

import pandas as pd
import tensorflow as tf
from sklearn.model_selection import StratifiedShuffleSplit

from data.synthetic import (
    create_data_scenario1,
    create_data_scenario2,
    create_data_scenario3,
)
from models.h_learner import HLearner
import evaluate


TREATMENT_COLUMNS = ["T1", "T2", "T3"]


def parse_args():
    parser = argparse.ArgumentParser(
        description="H-Learner baseline simulation experiment",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    # --- data generation ---
    g = parser.add_argument_group("data generation")
    g.add_argument("--scenario", type=int, default=1, choices=[1, 2, 3],
                   help="Data-generating scenario (1: fully observed covariates, "
                        "2: latent covariates with proxies, 3: no true interaction effects)")
    g.add_argument("--n-samples", type=int, default=50000, help="Number of samples N")
    g.add_argument("--alpha", type=float, default=-1.0,
                   help="Intercept of the treatment-assignment logit")
    g.add_argument("--lambda1", type=float, default=1.0,
                   help="Coefficient of the indicator H1 in the treatment assignment")
    g.add_argument("--lambda2", type=float, default=1.2,
                   help="Coefficient of the indicator H2 in the treatment assignment")
    g.add_argument("--latent-dim", type=int, default=10,
                   help="Latent dimension z_dim (scenario 2 only)")
    g.add_argument("--beta-t1", type=float, default=1.0, help="Base effect of T1")
    g.add_argument("--beta-t2", type=float, default=1.2, help="Base effect of T2")
    g.add_argument("--beta-t3", type=float, default=0.8, help="Base effect of T3")
    g.add_argument("--beta-t12", type=float, default=1.0, help="Base interaction effect of T1*T2")
    g.add_argument("--beta-t13", type=float, default=-0.5, help="Base interaction effect of T1*T3")
    g.add_argument("--beta-t23", type=float, default=0.1, help="Base interaction effect of T2*T3")
    g.add_argument("--beta-t123", type=float, default=0.7, help="Base interaction effect of T1*T2*T3")
    g.add_argument("--seeds", type=int, nargs="+", default=[0],
                   help="Data-generation seeds; the experiment is repeated for each seed")

    # --- train/test split ---
    g = parser.add_argument_group("train/test split")
    g.add_argument("--test-size", type=float, default=0.30, help="Test fraction")
    g.add_argument("--split-random-state", type=int, default=0,
                   help="Random state of the stratified train/test split")

    # --- training ---
    g = parser.add_argument_group("training")
    g.add_argument("--epochs", type=int, default=20, help="Training epochs")
    g.add_argument("--batch-size", type=int, default=256, help="Batch size")
    g.add_argument("--lr", type=float, default=0.005, help="Adam learning rate")

    # --- H-Learner model ---
    g = parser.add_argument_group("H-Learner model")
    g.add_argument("--embedding-dim", type=int, default=32,
                   help="Dimension of the treatment and outcome embeddings")
    g.add_argument("--hyper-hidden", type=int, nargs="+", default=[100, 100],
                   help="Hidden widths of the hypernetwork")
    g.add_argument("--target-hidden", type=int, nargs="+", default=[64, 64],
                   help="Hidden widths of the generated target learner")
    g.add_argument("--embedding-hidden", type=int, nargs="*", default=[],
                   help="Hidden widths inside each embedding; empty keeps the "
                        "paper's linear treatment / outcome embedding")
    g.add_argument("--l2-weight", type=float, default=0.0,
                   help="L2 coefficient of the embedding and hypernetwork layers")
    g.add_argument("--activation", type=str, default="relu",
                   help="Hidden activation of the hypernetwork and target learner")

    return parser.parse_args()


def generate_data(args, seed):
    intervention_effects = {
        "beta_T1": args.beta_t1,
        "beta_T2": args.beta_t2,
        "beta_T3": args.beta_t3,
        "beta_T12": args.beta_t12,
        "beta_T13": args.beta_t13,
        "beta_T23": args.beta_t23,
        "beta_T123": args.beta_t123,
    }
    common = dict(
        intervention_effects=intervention_effects,
        alpha=args.alpha,
        seed=seed,
        lambdas=(args.lambda1, args.lambda2),
    )
    if args.scenario == 1:
        return create_data_scenario1(args.n_samples, **common)
    if args.scenario == 2:
        return create_data_scenario2(args.n_samples, z_dim=args.latent_dim, **common)
    return create_data_scenario3(args.n_samples, **common)


def run_one_seed(args, seed):
    tf.keras.backend.clear_session()
    tf.keras.utils.set_random_seed(seed)

    df, true_ite, causal_effects_dict = generate_data(args, seed)

    feats = [c for c in df.columns if c.find("X") >= 0]
    X = df[feats].to_numpy(dtype="float32")
    T = df[TREATMENT_COLUMNS].to_numpy(dtype=int)
    y = df["Y"].to_numpy(dtype="float32")

    strat_labels_all = (T[:, 0] << 2) + (T[:, 1] << 1) + T[:, 2]

    sss = StratifiedShuffleSplit(
        n_splits=1, test_size=args.test_size, random_state=args.split_random_state
    )
    idx_train, idx_test = next(sss.split(X, strat_labels_all))

    X_train, X_test = X[idx_train], X[idx_test]
    t_train = T[idx_train].astype("float32")
    y_train = y[idx_train]

    train_ds = (
        tf.data.Dataset.from_tensor_slices(
            ((X_train, t_train), y_train.reshape(-1, 1).astype("float32"))
        )
        .shuffle(10000, seed=seed, reshuffle_each_iteration=True)
        .batch(args.batch_size)
        .prefetch(tf.data.AUTOTUNE)
    )

    model = HLearner(
        input_dim=X.shape[1],
        num_treatments=len(TREATMENT_COLUMNS),
        num_outcomes=1,

        # task embedding (treatment vector and outcome identifier)
        treatment_embedding_dim=args.embedding_dim,
        outcome_embedding_dim=args.embedding_dim,
        embedding_hidden_units=tuple(args.embedding_hidden),

        # hypernetwork and generated target learner
        hyper_hidden_units=tuple(args.hyper_hidden),
        target_hidden_units=tuple(args.target_hidden),

        activation=args.activation,
        l2_weight=args.l2_weight,
        output_activation=None,
    )
    model.compile(
        optimizer=tf.keras.optimizers.Adam(learning_rate=args.lr),
        loss="mse",
        run_eagerly=False,
        jit_compile=False,
    )
    model.fit(train_ds, epochs=args.epochs, verbose=0)

    # counterfactual predictions for all 2^3 treatment combinations.
    # The task (treatment, outcome) is constant within a combination, so the
    # target weights are generated once and reused for every test row.
    outputs_dict = {
        comb: model.predict_constant_treatment(
            X_test, comb, outcome_index=0, batch_size=8192
        )
        for comb in product([0, 1], repeat=3)
    }

    effect_table = evaluate.compute_effect_table(outputs_dict, causal_effects_dict, idx_test)

    tf.keras.backend.clear_session()
    del model, train_ds
    gc.collect()

    return effect_table


def main():
    args = parse_args()

    rows = []
    for seed in args.seeds:
        effect_table = run_one_seed(args, seed)
        evaluate.print_effect_table(
            effect_table, title=f"hlearner | scenario {args.scenario} | seed {seed}"
        )
        rows.append(evaluate.effect_table_to_row(effect_table, seed=seed))
        print(f"seed {seed} done")

    df_results, summary = evaluate.summarize_over_seeds(rows)

    print(f"\n=== mean / std over {len(args.seeds)} seed(s) ===")
    with pd.option_context("display.float_format", lambda v: f"{v:.4f}"):
        print(summary)


if __name__ == "__main__":
    main()


==> anc/src/run_simulation_ncore.py <==
import argparse
import gc
from collections import Counter
from itertools import product

import numpy as np
import pandas as pd
import tensorflow as tf
from sklearn.model_selection import train_test_split

from data.synthetic import (
    create_data_scenario1,
    create_data_scenario2,
    create_data_scenario3,
)
from models.ncore import (
    NCoRE,
    ncore_loss,
    generate_balanced_batches,
    get_balanced_dataset,
)
import evaluate


def parse_args():
    parser = argparse.ArgumentParser(
        description="NCoRE baseline simulation experiment",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    # --- data generation ---
    g = parser.add_argument_group("data generation")
    g.add_argument("--scenario", type=int, default=1, choices=[1, 2, 3])
    g.add_argument("--n-samples", type=int, default=50000)
    g.add_argument("--alpha", type=float, default=-1.0)
    g.add_argument("--lambda1", type=float, default=1.0)
    g.add_argument("--lambda2", type=float, default=1.2)
    g.add_argument("--latent-dim", type=int, default=10,
                   help="Latent dimension z_dim (scenario 2 only)")
    g.add_argument("--beta-t1", type=float, default=1.0)
    g.add_argument("--beta-t2", type=float, default=1.2)
    g.add_argument("--beta-t3", type=float, default=0.8)
    g.add_argument("--beta-t12", type=float, default=1.0)
    g.add_argument("--beta-t13", type=float, default=-0.5)
    g.add_argument("--beta-t23", type=float, default=0.1)
    g.add_argument("--beta-t123", type=float, default=0.7)
    g.add_argument("--seeds", type=int, nargs="+", default=[0])

    # --- train/test split ---
    g = parser.add_argument_group("train/test split")
    g.add_argument("--test-size", type=float, default=0.30)

    # --- training ---
    g = parser.add_argument_group("training")
    g.add_argument("--epochs", type=int, default=20)
    g.add_argument("--batch-size", type=int, default=256)
    g.add_argument("--lr", type=float, default=1e-4)
    g.add_argument("--balanced-batch-frac", type=float, default=0.7,
                   help="Number of balanced batches per epoch as a fraction of "
                        "the regular steps-per-epoch")
    g.add_argument("--pca-components", type=int, default=10,
                   help="PCA dimension of the balancing score used for batch matching")

    # --- NCoRE model ---
    g = parser.add_argument_group("NCoRE model")
    g.add_argument("--rep-dim", type=int, default=100,
                   help="Hidden dimension of the shared representation and arms")
    g.add_argument("--representation-layer-num", type=int, default=2)
    g.add_argument("--head-layer-num", type=int, default=2,
                   help="Dense layers of each main component")
    g.add_argument("--interaction-layer-num", type=int, default=2,
                   help="Dense layers of each interaction sub network")
    g.add_argument("--l2-weight", type=float, default=1e-5)
    g.add_argument("--rep-normalization-type", type=str, default="bn",
                   choices=["bn", "divide", "none"])
    g.add_argument("--sample-weight", action=argparse.BooleanOptionalAction, default=True,
                   help="Use inverse-frequency sample weights in the factual loss")

    return parser.parse_args()


def generate_data(args, seed):
    intervention_effects = {
        "beta_T1": args.beta_t1,
        "beta_T2": args.beta_t2,
        "beta_T3": args.beta_t3,
        "beta_T12": args.beta_t12,
        "beta_T13": args.beta_t13,
        "beta_T23": args.beta_t23,
        "beta_T123": args.beta_t123,
    }
    common = dict(
        intervention_effects=intervention_effects,
        alpha=args.alpha,
        seed=seed,
        lambdas=(args.lambda1, args.lambda2),
    )
    if args.scenario == 1:
        return create_data_scenario1(args.n_samples, **common)
    if args.scenario == 2:
        return create_data_scenario2(args.n_samples, z_dim=args.latent_dim, **common)
    return create_data_scenario3(args.n_samples, **common)


def run_one_seed(args, seed):
    np.random.seed(seed)
    tf.random.set_seed(seed)

    df, true_ite, causal_effects_dict = generate_data(args, seed)

    X_cols = [c for c in df.columns if c.startswith("X")]
    T_cols = [c for c in df.columns if c.startswith("T")]
    X = df[X_cols].values.astype("float32")
    T = df[T_cols].values.astype("float32")
    Y = df["Y"].values.astype("float32").reshape(-1, 1)

    t_list = [tuple(t) for t in df[T_cols].values.tolist()]
    combination_counts = Counter(t_list)
    total_samples = len(t_list)
    weights = {
        comb: 1.0 / (2 * (count / total_samples))
        for comb, count in combination_counts.items()
    }

    idx_all = np.arange(len(X))
    idx_train, idx_test, X_train, X_test, T_train, T_test, Y_train, Y_test = train_test_split(
        idx_all, X, T, Y, test_size=args.test_size, random_state=seed
    )

    step_per_epoch = int(np.ceil(len(X_train) / args.batch_size))
    num_batches = int(np.ceil(step_per_epoch * args.balanced_batch_frac))

    batch_indices_list = generate_balanced_batches(
        X_train, T_train,
        batch_size=args.batch_size,
        num_batches=num_batches,
        n_components=args.pca_components,
        random_state=seed,
    )
    train_dataset = get_balanced_dataset(X_train, T_train, Y_train, batch_indices_list).repeat()

    model = NCoRE(
        input_dim=X.shape[1],
        l2_weight=args.l2_weight,
        weights_dict=weights,
        rep_dim=args.rep_dim,
        num_treatments=T.shape[1],
        head_layer_num=args.head_layer_num,
        interaction_layer_num=args.interaction_layer_num,
        representation_layer_num=args.representation_layer_num,
        use_sample_weight=args.sample_weight,
        rep_normalization_type=args.rep_normalization_type,
    )
    model.compile(
        loss=ncore_loss,
        optimizer=tf.keras.optimizers.Adam(learning_rate=args.lr),
    )
    model.fit(
        train_dataset,
        epochs=args.epochs,
        steps_per_epoch=len(batch_indices_list),
        verbose=0,
    )

    # counterfactual predictions for all 2^3 treatment combinations
    n_test = X_test.shape[0]
    outputs_dict = {}
    for comb in product([0, 1], repeat=3):
        t_arr = np.tile(list(comb), (n_test, 1)).astype("float32")
        outputs = model.predict((X_test, t_arr), batch_size=args.batch_size, verbose=0)
        outputs_dict[comb] = np.asarray(outputs[0]).reshape(-1)

    effect_table = evaluate.compute_effect_table(outputs_dict, causal_effects_dict, idx_test)

    tf.keras.backend.clear_session()
    del model, train_dataset, batch_indices_list
    gc.collect()

    return effect_table


def main():
    args = parse_args()

    rows = []
    for seed in args.seeds:
        effect_table = run_one_seed(args, seed)
        evaluate.print_effect_table(
            effect_table, title=f"ncore | scenario {args.scenario} | seed {seed}"
        )
        rows.append(evaluate.effect_table_to_row(effect_table, seed=seed))
        print(f"seed {seed} done")

    df_results, summary = evaluate.summarize_over_seeds(rows)

    print(f"\n=== mean / std over {len(args.seeds)} seed(s) ===")
    with pd.option_context("display.float_format", lambda v: f"{v:.4f}"):
        print(summary)


if __name__ == "__main__":
    main()


==> anc/src/run_simulation_tarnet_cfr.py <==
import argparse
import gc
from collections import Counter

import numpy as np
import pandas as pd
import tensorflow as tf
from sklearn.model_selection import train_test_split

from data.synthetic import (
    create_data_scenario1,
    create_data_scenario2,
    create_data_scenario3,
)
from models.tarnet_cfr import TARNet_CFR
import evaluate


def parse_args():
    parser = argparse.ArgumentParser(
        description="TARNet / CFR-WASS baseline simulation experiment",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    # --- data generation ---
    g = parser.add_argument_group("data generation")
    g.add_argument("--scenario", type=int, default=1, choices=[1, 2, 3])
    g.add_argument("--n-samples", type=int, default=50000)
    g.add_argument("--alpha", type=float, default=-1.0)
    g.add_argument("--lambda1", type=float, default=1.0)
    g.add_argument("--lambda2", type=float, default=1.2)
    g.add_argument("--latent-dim", type=int, default=10,
                   help="Latent dimension z_dim (scenario 2 only)")
    g.add_argument("--beta-t1", type=float, default=1.0)
    g.add_argument("--beta-t2", type=float, default=1.2)
    g.add_argument("--beta-t3", type=float, default=0.8)
    g.add_argument("--beta-t12", type=float, default=1.0)
    g.add_argument("--beta-t13", type=float, default=-0.5)
    g.add_argument("--beta-t23", type=float, default=0.1)
    g.add_argument("--beta-t123", type=float, default=0.7)
    g.add_argument("--seeds", type=int, nargs="+", default=[0])

    # --- train/test split ---
    g = parser.add_argument_group("train/test split")
    g.add_argument("--test-size", type=float, default=0.30)
    g.add_argument("--split-random-state", type=int, default=42,
                   help="Random state of the train/test split")

    # --- training ---
    g = parser.add_argument_group("training")
    g.add_argument("--epochs", type=int, default=30)
    g.add_argument("--batch-size", type=int, default=256)
    g.add_argument("--lr", type=float, default=1e-4)

    # --- TARNet / CFR model ---
    g = parser.add_argument_group("TARNet / CFR model")
    g.add_argument("--wass-weight", type=float, default=0.0,
                   help="Weight of the Wasserstein balancing penalty "
                        "(0: TARNet, >0: CFR-WASS)")
    g.add_argument("--wass-lambda", type=float, default=1.0,
                   help="Sinkhorn regularization strength")
    g.add_argument("--wass-its", type=int, default=10, help="Sinkhorn iterations")
    g.add_argument("--wass-sq", action=argparse.BooleanOptionalAction, default=False,
                   help="Use the squared distance matrix inside the Sinkhorn computation")
    g.add_argument("--wass-backprop-t", action=argparse.BooleanOptionalAction, default=True,
                   help="Backpropagate through the transport plan")
    g.add_argument("--l2-weight", type=float, default=1e-5)
    g.add_argument("--rep-dim", type=int, default=200,
                   help="Hidden units of the shared representation")
    g.add_argument("--representation-layer-num", type=int, default=3)
    g.add_argument("--head-dim", type=int, default=200,
                   help="Hidden units of each per-pattern outcome head")
    g.add_argument("--head-layer-num", type=int, default=3)

    return parser.parse_args()


def generate_data(args, seed):
    intervention_effects = {
        "beta_T1": args.beta_t1,
        "beta_T2": args.beta_t2,
        "beta_T3": args.beta_t3,
        "beta_T12": args.beta_t12,
        "beta_T13": args.beta_t13,
        "beta_T23": args.beta_t23,
        "beta_T123": args.beta_t123,
    }
    common = dict(
        intervention_effects=intervention_effects,
        alpha=args.alpha,
        seed=seed,
        lambdas=(args.lambda1, args.lambda2),
    )
    if args.scenario == 1:
        return create_data_scenario1(args.n_samples, **common)
    if args.scenario == 2:
        return create_data_scenario2(args.n_samples, z_dim=args.latent_dim, **common)
    return create_data_scenario3(args.n_samples, **common)


def run_one_seed(args, seed):
    np.random.seed(seed)
    tf.random.set_seed(seed)

    df, true_ite, causal_effects_dict = generate_data(args, seed)

    X_cols = [c for c in df.columns if c.startswith("X")]
    T_cols = [c for c in df.columns if c.startswith("T")]
    X = df[X_cols].values.astype("float32")
    T = df[T_cols].values.astype("float32")
    Y = df["Y"].values.astype("float32").reshape(-1, 1)

    t_list = [tuple(t) for t in df[T_cols].values.tolist()]
    combination_counts = Counter(t_list)
    total_samples = len(t_list)
    weights = {
        comb: 1.0 / (2 * (count / total_samples))
        for comb, count in combination_counts.items()
    }

    idx_all = np.arange(len(X))
    idx_train, idx_test, X_train, X_test, T_train, T_test, Y_train, Y_test = train_test_split(
        idx_all, X, T, Y, test_size=args.test_size, random_state=args.split_random_state
    )

    model = TARNet_CFR(
        input_dim=X.shape[1],
        wass_weight=args.wass_weight,
        wass_lambda=args.wass_lambda,
        wass_its=args.wass_its,
        wass_sq=args.wass_sq,
        wass_backpropT=args.wass_backprop_t,

        l2_weight=args.l2_weight,
        weights_dict=weights,
        num_treatments=T.shape[1],
        head_layer_num=args.head_layer_num,
        head_dim=args.head_dim,
        rep_dim=args.rep_dim,
        representation_layer_num=args.representation_layer_num,
    )
    model.compile(
        optimizer=tf.keras.optimizers.Adam(learning_rate=args.lr),
        run_eagerly=False,
        jit_compile=False,
    )
    model.fit(
        (X_train, T_train), Y_train,
        batch_size=args.batch_size,
        epochs=args.epochs,
        shuffle=True,
        verbose=0,
    )

    # the model predicts all 2^K potential outcomes at once (outputs[2])
    outputs = model.predict((X_test, T_test), batch_size=args.batch_size, verbose=0)
    outputs_dict = evaluate.tensor_to_outputs_dict(outputs[2], num_treatments=T.shape[1])

    effect_table = evaluate.compute_effect_table(outputs_dict, causal_effects_dict, idx_test)

    tf.keras.backend.clear_session()
    del model, outputs
    gc.collect()

    return effect_table


def main():
    args = parse_args()

    model_tag = "cfr_wass" if args.wass_weight > 0 else "tarnet"

    rows = []
    for seed in args.seeds:
        effect_table = run_one_seed(args, seed)
        evaluate.print_effect_table(
            effect_table, title=f"{model_tag} | scenario {args.scenario} | seed {seed}"
        )
        rows.append(evaluate.effect_table_to_row(effect_table, seed=seed))
        print(f"seed {seed} done")

    df_results, summary = evaluate.summarize_over_seeds(rows)

    print(f"\n=== mean / std over {len(args.seeds)} seed(s) ===")
    with pd.option_context("display.float_format", lambda v: f"{v:.4f}"):
        print(summary)


if __name__ == "__main__":
    main()


==> anc/src/run_simulation_tecevae.py <==
import argparse
import gc
from itertools import product

import numpy as np
import pandas as pd
import tensorflow as tf
from sklearn.model_selection import train_test_split

from data.synthetic import (
    create_data_scenario1,
    create_data_scenario2,
    create_data_scenario3,
)
from models.tece_vae import TECEVAE
import evaluate


def parse_args():
    parser = argparse.ArgumentParser(
        description="TECE-VAE baseline simulation experiment",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    # --- data generation ---
    g = parser.add_argument_group("data generation")
    g.add_argument("--scenario", type=int, default=1, choices=[1, 2, 3])
    g.add_argument("--n-samples", type=int, default=50000)
    g.add_argument("--alpha", type=float, default=-1.0)
    g.add_argument("--lambda1", type=float, default=1.0)
    g.add_argument("--lambda2", type=float, default=1.2)
    g.add_argument("--latent-dim", type=int, default=10,
                   help="Latent dimension z_dim of the data-generating process (scenario 2 only)")
    g.add_argument("--beta-t1", type=float, default=1.0)
    g.add_argument("--beta-t2", type=float, default=1.2)
    g.add_argument("--beta-t3", type=float, default=0.8)
    g.add_argument("--beta-t12", type=float, default=1.0)
    g.add_argument("--beta-t13", type=float, default=-0.5)
    g.add_argument("--beta-t23", type=float, default=0.1)
    g.add_argument("--beta-t123", type=float, default=0.7)
    g.add_argument("--seeds", type=int, nargs="+", default=[0])

    # --- train/test split ---
    g = parser.add_argument_group("train/test split")
    g.add_argument("--test-size", type=float, default=0.30)

    # --- TECE-VAE model & training ---
    g = parser.add_argument_group("TECE-VAE model & training")
    g.add_argument("--epochs", type=int, default=30)
    g.add_argument("--batch-size", type=int, default=256)
    g.add_argument("--lr", type=float, default=1e-4)
    g.add_argument("--decay", type=float, default=1e-5,
                   help="L2 kernel-regularizer coefficient")
    g.add_argument("--z-dim", type=int, default=25,
                   help="Dimension of the latent confounder representation of the model")
    g.add_argument("--h-dim", type=int, default=200,
                   help="Hidden units of the encoder/decoder sub-networks")
    g.add_argument("--w-embed-output", type=int, default=5,
                   help="Dimension of the task embedding")
    g.add_argument("--w-embed-layer-num", type=int, default=3,
                   help="Hidden layers of the task embedding network")
    g.add_argument("--w-embed-layer-units-num", type=int, default=200,
                   help="Hidden units of the task embedding network")

    return parser.parse_args()


def generate_data(args, seed):
    intervention_effects = {
        "beta_T1": args.beta_t1,
        "beta_T2": args.beta_t2,
        "beta_T3": args.beta_t3,
        "beta_T12": args.beta_t12,
        "beta_T13": args.beta_t13,
        "beta_T23": args.beta_t23,
        "beta_T123": args.beta_t123,
    }
    common = dict(
        intervention_effects=intervention_effects,
        alpha=args.alpha,
        seed=seed,
        lambdas=(args.lambda1, args.lambda2),
    )
    if args.scenario == 1:
        return create_data_scenario1(args.n_samples, **common)
    if args.scenario == 2:
        return create_data_scenario2(args.n_samples, z_dim=args.latent_dim, **common)
    return create_data_scenario3(args.n_samples, **common)


def predict_y_for_t(t_combo, X_test_all, dist_dict):
    """Predicted mean outcome for the counterfactual treatment ``t'``.

    Following the test-time procedure of the TECE-VAE paper, ``t'`` is
    passed directly (no sampling) through the shared task embedding at
    every place where a treatment input is required.
    """
    sharedW = dist_dict["sharedW"]
    q_y_xt_dist = dist_dict["q_y_xt_dist"]
    q_z_tyx_dist = dist_dict["q_z_tyx_dist"]
    p_y_zt_dist = dist_dict["p_y_zt_dist"]

    n_test = tf.shape(X_test_all)[0]
    t_tensor = tf.tile(
        tf.reshape(tf.constant(t_combo, dtype=tf.float32), (1, -1)),
        [n_test, 1],
    )
    t_emb = sharedW(t_tensor)

    # q(y|x,t') -> y_tilde
    y_infer_dist = q_y_xt_dist(X_test_all, t_emb)
    y_infer_mean = y_infer_dist.mean()

    # q(z|x,t',y_tilde) -> z
    xy = tf.concat([X_test_all, y_infer_mean], axis=1)
    z_infer_dist = q_z_tyx_dist(xy, t_emb)
    z_infer_mean = z_infer_dist.mean()

    # p(y|t',z) -> y
    y_dist = p_y_zt_dist(z_infer_mean, t_emb)
    return y_dist.mean().numpy().reshape(-1)


def run_one_seed(args, seed):
    np.random.seed(seed)
    tf.random.set_seed(seed)

    df, true_ite, causal_effects_dict = generate_data(args, seed)

    # column grouping: binary proxies (Xb*) first, then continuous
    binfeats_cols = [c for c in df.columns if c.startswith("Xb")]
    contfeats_cols = [c for c in df.columns if c.startswith("X") and c not in binfeats_cols]
    treatment_cols = ["T1", "T2", "T3"]
    perm = binfeats_cols + contfeats_cols + treatment_cols

    data_numpy = df[perm].to_numpy(dtype="float32")
    y = df["Y"].to_numpy(dtype="float32")

    # stratified split on the treatment pattern
    T = df[treatment_cols].to_numpy(dtype=int)
    strat = (T[:, 0] << 2) + (T[:, 1] << 1) + T[:, 2]

    idx_all = np.arange(len(data_numpy))
    idx_train, idx_test = train_test_split(
        idx_all, test_size=args.test_size, random_state=seed, stratify=strat
    )

    X_train, X_test = data_numpy[idx_train], data_numpy[idx_test]
    y_train, y_test = y[idx_train], y[idx_test]

    X_train_df = pd.DataFrame(X_train)
    X_test_df = pd.DataFrame(X_test)

    n_bin = len(binfeats_cols)
    n_cont = len(contfeats_cols)
    t_col = list(range(n_bin + n_cont, len(perm)))

    cevae = TECEVAE(
        X_train_df, X_test_df, y_train, y_test,
        treatments_columns=t_col,
        z_dim=args.z_dim,
        h_dim=args.h_dim,
        epochs=args.epochs,
        batch=args.batch_size,
        lr=args.lr,
        decay=args.decay,
        print_every=10 ** 12,  # suppress epoch logs
        w_embed_output=args.w_embed_output,
        w_embed_layer_num=args.w_embed_layer_num,
        w_embed_layer_units_num=args.w_embed_layer_units_num,
        binfeats=list(range(n_bin)),
        contfeats=list(range(n_bin, n_bin + n_cont)),
        catfeats=[],
        cat_dims=[],
        binarytarget=False,
    )
    cevae_cate, dist_dict = cevae.fit_all()

    # counterfactual predictions for all 2^3 treatment combinations
    X_without_t_test = np.delete(X_test, t_col, axis=1).astype("float32")
    X_test_all = tf.convert_to_tensor(X_without_t_test, dtype=tf.float32)

    outputs_dict = {}
    for combo in product([0, 1], repeat=3):
        outputs_dict[combo] = predict_y_for_t(combo, X_test_all, dist_dict)

    effect_table = evaluate.compute_effect_table(outputs_dict, causal_effects_dict, idx_test)

    tf.keras.backend.clear_session()
    del cevae, dist_dict
    gc.collect()

    return effect_table


def main():
    args = parse_args()

    rows = []
    for seed in args.seeds:
        effect_table = run_one_seed(args, seed)
        evaluate.print_effect_table(
            effect_table, title=f"tecevae | scenario {args.scenario} | seed {seed}"
        )
        rows.append(evaluate.effect_table_to_row(effect_table, seed=seed))
        print(f"seed {seed} done")

    df_results, summary = evaluate.summarize_over_seeds(rows)

    print(f"\n=== mean / std over {len(args.seeds)} seed(s) ===")
    with pd.option_context("display.float_format", lambda v: f"{v:.4f}"):
        print(summary)


if __name__ == "__main__":
    main()

